Algorithmic Foundations of Deep Learning: Complexity-Theoretic Rates and a Characterization of Universal Approximation

Feedforward neural network (NN) expressivity is typically studied by emulating optimal basis-expansion schemes. While powerful, this perspective is incomplete: it primarily captures complexity through regularity, and therefore does not distinguish intuitively simple and complicated objects with comparable regularity, such as the square-root function and a typical Brownian path. The guiding message is that neural networks should be viewed not only as flexible basis functions, but also as models of computation. If a function is computable by a real-valued circuit over a prescribed elementary gate language, then it can be computed to comparable accuracy by an NN with explicit depth, width, and non-zero-parameter bounds controlled by the depth, width, gate count, and gate structure. Thus, neural-network complexity is not governed by regularity alone, but also by algorithmic complexity. We then show that any definable NN model satisfying a natural parallelization condition, allowing possibly multivariate non-linearities such as attention or layer normalization, is a universal approximator if and only if it contains a non-affine nonlinearity. The scope of our theory is illustrated by deducing universal approximation guarantees for continuous functions, minimax-optimal approximation guarantees for Besov classes, logarithmic-error complexity for holomorphic functions, and by showing that NNs can emulate numerical algorithms such as Newton-Raphson root finding and power iteration without architecture-specific arguments. Its precision is illustrated by shortest-path computation on $k$-vertex graphs: compiling the tropical dynamic-programming circuit yields NNs with O(log(1/{\epsilon})) non-zero parameters, exponentially improving in 1/{\epsilon} over the generic $O({\epsilon}^{-c k^2})$ Lipschitz-approximation scale, for a constant c>0.

==> Bookkeeping/Graphics/brownian_motion_vs_sqrt.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "9dd700d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 900x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "# -----------------------------\n",
    "# Simulate Brownian path pinned from 0 to 1\n",
    "# -----------------------------\n",
    "np.random.seed(42)\n",
    "\n",
    "T = 1.0\n",
    "N = 1000\n",
    "M = 1\n",
    "\n",
    "t = np.linspace(0, T, N + 1)\n",
    "dt = T / N\n",
    "\n",
    "# Brownian motion\n",
    "dW = np.sqrt(dt) * np.random.randn(M, N)\n",
    "W = np.zeros((M, N + 1))\n",
    "W[:, 1:] = np.cumsum(dW, axis=1)\n",
    "\n",
    "# Pinned path from 0 to 1\n",
    "W_pinned = W - (t / T) * W[:, [-1]] + (t / T)\n",
    "\n",
    "# -----------------------------\n",
    "# Put data into seaborn format\n",
    "# -----------------------------\n",
    "df = pd.DataFrame(W_pinned.T, columns=[f\"path_{m}\" for m in range(M)])\n",
    "df[\"t\"] = t\n",
    "\n",
    "df_long = df.melt(id_vars=\"t\", var_name=\"path\", value_name=\"W_t\")\n",
    "\n",
    "# -----------------------------\n",
    "# Plot\n",
    "# -----------------------------\n",
    "sns.set_theme(style=\"white\")\n",
    "\n",
    "plt.figure(figsize=(9, 5))\n",
    "\n",
    "sns.lineplot(\n",
    "    data=df_long,\n",
    "    x=\"t\",\n",
    "    y=\"W_t\",\n",
    "    legend=False,\n",
    "    color=\"crimson\",\n",
    "    alpha=0.95,\n",
    "    linewidth=1.5\n",
    ")\n",
    "\n",
    "plt.plot(\n",
    "    t,\n",
    "    np.sqrt(t),\n",
    "    color=\"darkgreen\",\n",
    "    linewidth=1.5\n",
    ")\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.ylabel(r\"$W_t$\")\n",
    "plt.title(\"Intuitively Easy vs. Hard $1/2$-Hölder Function\")\n",
    "\n",
    "# -----------------------------\n",
    "# Custom legend\n",
    "# -----------------------------\n",
    "custom_handles = [\n",
    "    Line2D(\n",
    "        [0], [0],\n",
    "        color=\"crimson\",\n",
    "        linewidth=1.5,\n",
    "        label=r\"Brownian motion $W_t$ (Hard)\"\n",
    "    ),\n",
    "    Line2D(\n",
    "        [0], [0],\n",
    "        color=\"darkgreen\",\n",
    "        linewidth=1.5,\n",
    "        label=r\"$\\sqrt{\\cdot}$ (Easy)\"\n",
    "    )\n",
    "]\n",
    "\n",
    "plt.legend(handles=custom_handles, loc=\"best\", frameon=True)\n",
    "\n",
    "plt.grid(False)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\n",
    "    \"brownian_motion_vs_sqrt.pdf\",\n",
    "    format=\"pdf\",\n",
    "    bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "e015f45a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3QAAAHkCAYAAAB2aW3RAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8ekN5oAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOx9B5hdR5F1TVa0gi0HnLHBNk7gBMY4YJPTAksOS+YnZ9hd4sKy5JxZkvGSTbIBg3PGOeds2cqSlaWJb+b/qt/tvtXVVXV7RgZrxl3fp0/STL97+4b3Xp97Tp3TMTY2NgalSpUqVapUqVKlSpUqVWrSVedDPYFSpUqVKlWqVKlSpUqVKjWxKoCuVKlSpUqVKlWqVKlSpSZpFUBXqlSpUqVKlSpVqlSpUpO0CqArVapUqVKlSpUqVapUqUlaBdCVKlWqVKlSpUqVKlWq1CStAuhKlSpVqlSpUqVKlSpVapJWAXSlSpUqVapUqVKlSpUqNUmrALpSpUqVKlWqVKlSpUqVmqRVAF2pUqVKbWGNjY1tVdspVWoy11R/H0z14ytVqtQ/vwqgK1WqVCkA+OY3vwn77LPPuF/3ne98B370ox+N6zWXXXaZ2xf+jbVs2TJ485vfDIsXLw5jjj/+ePiP//gPeDALt4fb3dJt4Ny1P0cddRQ8XGrRokXumH//+9+Lv8ef4+9x3D+qcPt471q1efNmN+ZZz3oWHHTQQXDooYfCy172Mjj55JO3OnBx9tlnw7//+7+r75XxXhvtz3Oe8xz4Z9c/631eqlSph191P9QTKFWqVKnJXF//+tfhHe94x7hes//++8Ovf/1r2Hvvvd3///73v8P5558fjfnWt74Fs2bNgq2xFixY4OYnVU9Pzz99PqX0QsD2lre8Be6++24HJh71qEfB4OAgXHTRRfCxj30M7rjjDvjwhz8MW0udeOKJD+r23vrWt8Jxxx2X/HzatGnwz67J9j4vVarU5KkC6EqVKlXqn1y4gHvsYx9rjnnMYx4DW2v19vY2zr/U1lFXXXWVY7d+/OMfR+wpgpzOzk742c9+Bm9605scSJ+Ktdtuu23V9+rW/D4vVarU5KkiuSxVqlQpRS6Hi63rrrsOXvrSl8KBBx4IT37ykyN5pZdo4lN2/29J1sileVRGhj/7z//8T/fzE044IcivqBTr6U9/OrzrXe9K5vgv//IvjoHwddZZZ8ELX/hCN1dcvH/60592cjupPv/5zzv53YYNGxIJKUry+vv7YUur1WrB//7v/zp5G+4LF9Yo9bv00kvDmIGBAfiv//ovOOaYY+CAAw6AZzzjGeEcj4yMwJOe9CR4//vfn2z7aU97Gnz0ox9Nfo7sE84fj48WbusJT3iCOydYN954I7zmNa9xYx/3uMfBa1/7Wrj22mvhH11XXHEFvOENb4DDDz/cHS9eZ5RDjo6ORvfKT37yE3cuDj74YPjd737nfnf55Ze7exF/hvcEMj5NtXLlSve33z6tV7ziFfDe974XOjo63P/xXsR758orr4R//dd/df/G/ZxzzjmO4cPzhft+6lOfCn/5y1+ibd17773uHsX7Dq/zq1/9agcmaeG99tnPfhae8pSnuG3jffHb3/42/B5fg8eIf7jMEveP5w33j/v40pe+5K7plpYmi+VSSBzz85//HD7ykY/AEUcc4e6Zd7/73bBq1arodX/84x/hBS94gZsnguYvf/nLMDQ0lPU+zzlH/jXf+MY33D3+xCc+0b238NzgNShVqtTDswqgK1WqVCmlcBH8nve8x/UeITA55JBD4Atf+AJceOGF7vcom8R60YteFP493sJFnwdlCAzf9ra3JWOe97znOanWxo0bw8/uuusuuPXWWx2ow/rTn/4Eb3/72+GRj3wkfPvb33Yy0FNPPdVtT+qTwjkj+Pnb3/4W/fyUU05xxzt9+nRz3riYlv7QfeGiGwEigpAf/vCH8N///d+wdu1atxD2gPEzn/kMXHDBBa5vCoEcLnbxHCOI6e7uhuc///kOqNJjR6CwcOFCB1559fX1ORDy17/+NZrLxRdfDGvWrHHnC7f1xje+EebNm+fA1Fe/+lU3H1wUc4Cbe59I54KDKLxeCBznzp3r9vnd734XDjvsMHfdcb60cF7InOG5QABz0003wetf/3qYPXu2W8z/27/9G7zvfe9rnBuCjxkzZrixX/ziFx1IQhCNtccee7h9bLfddmE8zhsBNAJvnB/eBx/4wAecbBPv1e9973uw/fbbu+uFPWFYd955p7sWCIoQZON1R5CIABDBGRbuEwEk3qd47v2DAwRIuE2sT3ziE+4hCv7B9xNKk30hyMHxOPaZz3wm/OAHP4Bf/epXE7o2+KBhIoXXDLf3la98BT70oQ/Bueee6+5fXwj48LzgvPGaosT1//7v/9xDhJz3ec458nXSSSc5kIvnBbePDyho72GpUqUeXlUkl6VKlSqlFAICXHi9+MUvdv/HxdWZZ54J5513Hhx99NFByrXjjjtOWNY1f/58JwvD2m+//WCXXXYRAR0u8BHYIMDB+vOf/wzbbLONe1qP88RFNM4J//aFC3YEEAgGeR/RXnvt5VgGBHD++K6++mr3lP9zn/ucOWc0daCLbVq40EVghLVixQrHACHzQgHXO9/5TrjtttvcOcMFPwKWZz/72e73j3/84x0A2Xbbbd3/kSnCxfvpp5/u/u1ZEDw2BNhSIWhDQIjADwETFjJKCHaR9UAmDsEdgiK/DfwdgohNmzY50DSewgU3/mkqBHTIqCCwQrkjFh47MmAItPw5wELQ4o8XC4EDnhMEWb5PEQEpnl+r8DV4/pAFQlCNf/D1eO7xvsJ9dHV1hfEIWBC8+Xti/fr1bh8Izl73ute5n+H5wdchiMB7HwEKynARZPh+MLzfkF1CQIoMEzJUt99+uwNheN9h4f2KAAuBCwJI7Cn1r+fvJ7xWHgQh04rvBWR6X/WqV4372uBcb7jhBhhvPfrRj3YAytf1118fHojgecMHKciseRYYCx8U4L2H56zpfZ5zjvBhABa+9/Fn/trdd9997jMC72u8L0qVKvXwqgLoSpUqVcoov7DyC0EEYJqM8R9Vu+66qwMep512WgB0uEhESR7OCdk6ZEv+3//7f5EMDWV9uEBGdkoyhsBFORpjIEDbeeed4Q9/+APsueee0TFLhf1WCCyk2mmnncK/UW6GtXr1ascmIKuGrAYWytA8gMMFLM7/2GOPdX+QafSF80EgjcAT54ssBrJZyCxZrNQjHvEId44Q0CETiQAAGRMsNAbB64jABc8hLpoRWH3wgx+EiRSyodL5ReBPzWPw2uEfnM8999zjzsctt9ziGKPh4eHotbjop4XgFCW/1HQGZacUjGmF5+CMM85w20AzFATRCGpR/ongGPvrqEkIvf4eWKOE0JcHFQj2sHB7ODdq7oHsKgJUBDkIknEM3mP83kJQiYAPpc147a1j8IXsH27L73+818aD6fEWB5kIZj3TjNfzgQcecHJUWvhwwz/gaKrxnCN8MEGvPc4FC+dTAF2pUg+/KoCuVKlSpYzibni4GHworN6RdULJIj6BR2kbggEv90IZI9YnP/lJ94cXMmVSobQSt4FgCRedCJQ86LEKQSQuKJsKWRCcD/6N0j1kYBBoYflziOwJLkZRHorHh39wQYt9dfvuu2+Qh6IT49KlSx0oQYDgga1UuOB/7nOf62z5UQKIIBJBOP4Ma+bMmU4eh6AUjxmZObzOeI5xPB7feAoX4dL5QAdJWghG8fjwfCPwRpYGjxXBD7+nkKWktW7dumShjq/LXbzjfYsAH//47aGE8Je//KUDC5TpklwXLQkubovKNn3hz/C4UOKKYyTjFf+6JnDG95/7PtSuzUTKmoN/D3oAPJEazzmS5qL1SpYqVWrqVwF0pUqVKvUgFoIJ3qPzYDB6KMFDKRcyTch24UIVmSsvv/JyR2SneM2ZM0fcJgIbZKgQ1KCcDOfpe/K2tHyfGppJeLkjLjpR/onySV8InrC3CP8sWbLEgS+UkmEflzfewDnisaO8DQ07kE3bYYcdzP3jcXz/+993UkZkNhHI4DnzhfNB6SNeK5TOIchCcIOyOJz3P6L+53/+xx371772NSe99KDtyCOPbHwtsmLcgAPBBIIAq7AHFMEGjwPAe+LjH/+4OzfYA7clhdvic6OGLAg6cQw+hLDGPBTlDWE4EMKHBuMp/x5ENpoWPoC5+eabG1lvrK31HJUqVWrrr2KKUqpUqVJbUFy+hSAJF3Eoq/PF3f6atqEtGFHWhsHLCApQhuUXowhOkBlA5g7ZCP8HQQ/KHnFBqRWyX9i389Of/tSBjCaglFsIOhFIYO8TMnP+GNEAxS+gkbFCAxOU/GEhe/fKV77SSfUQ3PlC4INsIvYNonxUMkPhhT2C2OeHoBBBJJ4vXwgMsQ8LF8ooW/OMIJ5jut8Hu/A+QIkp9ll5MId9aAgCmpgVBH147qj7KJrzcKkmr9133931mkkOnsjcIohHML8lhWAZgTg1rkGgjOce70ME7TgGpb3XXHNN9FpkZlFGik6NWyKHnGh5NtIbvGChhNkzbrmF70EEXF5S7AsfFCDrjdep6dhyz1GpUqVK8SoMXalSpUptQSEIQDMR7EfCPh8EXehsh1JCD5bQgt7qdfJP99FwBe37EYxIhaAEreFxsUyZNNw2Glcg44L/xjmgPAuZruXLl6sGJljI8mGfGvbvoAQvp7D/zbL4R1YOt4mLZXTnQ2kg/kEg6i3YEZigzNE7AuKCFV+HvUjYy4dAjxaeS3TLRBYDAVFO4TlCa3fcN7J8vrAfEQEU9urhYhtBOLKU6HCJfWlYCE6QuULGDvvtHozCBTnuB5lAvMZokoKyTwTmTTEROFdkZ1EaiwwigkBk+pqC3NEZE1+HhibooIiAEuV6eF8ikMZ+whyA3NSnhmATwTueT5wT5tvdf//9zoQFC/fxi1/8wh0H3sMoN0UzGDSvwdf79wD+jYDmkksu+adktOH5wPsQjYDQfRWZOXQR9X2CuYXvOzT7+dSnPuUerqBZEd7LuC18SIH3bdP7PPcclSpVqhSvAuhKlSpVagsKjTUQOKFJB8rXUA6I9uEI6hDAeMCCDnXWohLZMWTTcCGLEQlSoSECuuWhSQoCJlroSojABBfQ2BOGDBACF3S9xPFWoWkEAoRcoITMFoIrrdBoA0098LygyyEulHFu+DMfZI3SSVz04gIYgQmCC9wuLoYRvOFruCEFLrKRqcvtcfMuiwhwqXMl2u7jefr617/ugDeCKQQ26BKIzB0WxgQgQEFXwy0FPL7QaRKZGjxeBMW4YEepKQJHXLhbdvro6onnDoEHgnc8T3ifNTmSIpDA+wGdLnEfCCZxDig/xfODAIz3iY638NwhEEE7f8xaQ4CK4BVdL72ZCYJIfE/gPY7nHQEzslooQ8Xr7QvBD7KWeI/gucdr9Y8sBEl43XFeCKTwvCB4wnt4vIVzx/cdxm/gOcfeUDwOb+DT9D7PPUelSpUqxatj7KHo7i9VqlSpUltF4VcAShwxwBuNR7bWQoe/l7zkJU7C5s1SSpUqVapUqVKFoStVqlSph2Xh0380ykAHSpTG0ay4ranQ1AT/IGOCoLOAuVKlSpUqVSquAuhKlSpV6mFYKLPD/DfsJcPogiZZ5kNVaDCDPYgo66OBzaVKlSpVqlSpdhXJZalSpUqVKlWqVKlSpUpN0iqxBaVKlSpVqlSpUqVKlSo1SasAulKlSpUqVapUqVKlSpWapFUAXalSpUqVKlWqVKlSpUpN0iqmKBMszNbBHKEFCxY81FMpVapUqVKlSpUqVarUFCrMZsXcVcxtbaoC6CZYg4ODZghsqVKlSpUqVapUqVKlSk2kRkZGXFZsThVAN8Hafvvt3d9nn332Qz2VUqVKlSpVqlSpUqVKTaE64YQTsseWHrpSpUqVKlWqVKlSpUqVmqRVAF2pUqVKlSpVqlSpUqVKTdIqgK5UqVKlSpUqVapUqVKlJmlNCUD3/e9/H1796lebY0499VTYZ599kj+LFi36p82zVKlSpUqVKlWqVKlSpR7MmvSmKD//+c/ha1/7mosRsOq2226DI444Ar7yla9EP58/f/4/eIalSpUqVapUqVKlSpUq9Y+pSQvoli9fDp/4xCfgsssugz322KNx/O233+4YuZIbV6pUqVKlSpUqVapUqalSk1ZyedNNN0FPT4+TUh588MGN45Gh22uvvf4pcytVqlSpUqVKlSpVqlSpf0ZNWobu+OOPd39yat26dY7Rw6T1X/ziF7BmzRo46KCD4IMf/CDsueee//C5lipVqlSpUqVKlSpVqtQ/oiYtQzeeuuOOO9zfmLb+2c9+1vXcDQ4Owite8QpYtWrVQz29UqVKlSpVqlSpUqVKlXp4MXTjKTRMueSSS2DevHnQ0dHhfvatb30LjjvuOPj9738Pb37zmx/qKZYqVapUqVKlSpUqVarUuOthAegkN8vp06fDLrvs4qSYpUqVKlWqVKlSpUqVKjUZ62Ehufz1r38Nj3/842Hz5s3hZxs3boR7770X9t5774d0bqVKlSpVqlSpUqVKlSo10ZqSgK7VasHKlSthYGDA/f+YY46B0dFR+NCHPuT66W644QZ45zvf6Vi7F77whQ/1dEuVKlWqVKlSpUqVKlVqQjUlAd3SpUvhSU96Epx22mnu/zvttBOceOKJjqF7+ctfDq997Wth9uzZcNJJJ0FfX99DPd1SpUqVKlWqVKlSpUqVmlB1jKH1Y6lx1wknnOD+Pvvssx/qqZQqVapUqVKlSpUqVephijWmJEP3cK7NF14Fa77+MxgbHX2op1KqVKlSpUqVKlWqVKl/cD1sXC4fLrXs3z7s/u7ZezeY9exjHurplCpVqlSpUqVKlSpV6h9YhaGbojWycMlDPYVSpUqVKlWqVKlSpUr9g6sAuilaY8MjD/UUSpUqVapUqVKlSpUq9Q+uAuimao201F8N37sElr32ozBw+Q3/1CmVKlWqVKlSpUqVKlXqwa3SQzdFa2xEZ+iWv+2/YeiWu2Hz+VfAI+85/Z86r1KlSpUqVapUqVKlSj14VRi6KVpjBkOHYK6p1n7v13D/8a+HkRWrH+SZlSpVqlSpUqVKlSpV6sGqAuimUI21CIgzGLqcWv35H8PwPYth7dd/po4Zvm8pLH7222DjKedu0b5KlSpVqlSpUqVKlSo1sSqAbgrV2NBIFkM3nmqtXa/+btVHvgGDN98FK97zuQdlX6VKlSpVqlSpUqVKlRpfFUA3hWpsePhBd7kc27hZ/d3oA2sflH2UKlWqVKlSpUqVKlVqYlUA3RSqsUEC6Ibqf2vVOWtG45jRTf36/h4s0Dg8Amu/9xsYvOnOB2V7pUqVKlWqVKlSpUo9XKoAuqlUlKHrHxCHjI2NhX93bjNzywDd0NAWO25irT/pVFj9+R/B4ue8PWt7pUqVKlWqVKlSpUqValcBdFO1h26zAuj6B8O/O2dnADpDcjk23Nynt+abP4eFB73QZN8Gr7+9cTulSpUqVapUqVKlSpVKqwC6KdpDN6oAutbqdeHfHd3NMYQaMOT702rNV06C0f5BWPmezxs7qVnDUqVKlSpVqlSpUqX+GbXprEuh/6KrYbJXAXRTtYeOMHG0RtdvlGMOlBrdtDlrf001dOd98I8uBLFLX/UfsO7EP/7D91WqVKlSpUqVKlVq662xhpafkeUPwPI3fQKWvvo/s7wntuYqgG6K3rhq71trtP53hqmJCdq2MOvuwWboNvz6r9B/8TXwwCe/+6Bsr1SpUqVKlSpVqtTWV8iqWe08/RdfA/fu+1xY/3+nqmOG71gY/j2yYjVM5iqAbgrV2OBQsykKYeU0ySQ1TpH+H36e8TSj+xELwr9ReqnsEHJq8Ja7YfMFV05IHlqqVKlSpUqVKlVq666hu+6DFe/9vPtbq8Eb73SsmmWmt/Z7v4Gx1iis+vi3VUXa0O01oGstWQGTuQqgm0pFGDethw5I4LgaPs5/rgA3fKM0Vdfcbeo5rdswYTzXWrsBFj/rrbDsNR+BkWWrlJ11NW8ID2/lGhi84Y6ssaVKlSpVqlSpUqXsGhsdheFFy1USwBeOsQz3Vr7vi7Dxj+fAslf9pzpm8zmXhX+PDshkQdd2c8O/By67QRwzdNu94d8jS5W15SSpAuimUEWMmSKHjJ5SKC6VHOiNjY49OPrlUQ0AjkUfCFJRyrylBJp3dNeAzvpAuf+Jr4TFz3sHDN58lzrn5W/5FKz9zq/UbZQqVapUqVKlSpVq19qv/QzuP/rfYOMfzlbHDFxxoxuDayythqq1mfrwnozBGiVmf7TGCGgcUdi34TuJ5HJpYehKbSVFg75V9mwkQ3LJf55hnqLKMumcNEaQvFbr2RsmtHjUB0iLArqBIXWefh6D194qjum/8GrYdPrFsPqLPwGrNp9/Jaz6yDd0KWmpUqVKlSpVqtRWXEN33Q9rv/srXdmVWRhThbXqw19Tx6CU0ve3ZbXqKHOivXOtlWsaXd1H12+Sx6xZH/5dGLpSW2UPnQbCKANGwZYlsZSAWPLaDPmmuj/CAEbHEM2BAkN5Ox2d9e08prhz0ic2XdvObZ6PYfyy7LUfgfW/+AusP/EP6phSpUqVKlWqVKmttZY89x2w+gs/gbXf+aX6IHz52/4bFj7uRbDup6dskZneyOIVzU7rHfVabujWu8UhFKC1VsmqLarmog7v0VyJgWDpoSu11RQFXipDR36uvZkSACeM4y6aGliLtqXtjwDIMUULnQMM6Xa0pzqUdtdy+Dqm9TY+1Ym2ufwB2JIavO42eOBT3zM15aVKlSpVqlSpUjQ/bcW7PwejG+R1Cq7xlr7sg+7hs9bOgjVamegNXHq9vJ3+Qdj014ucl8H6E5sBnVbcSE9lzVbWbpOtB9bJSisqpyTjadHXavsa3VBvp7VOBn2TpQqgm0LF2S3pDRwBrCEFGDHAJDJ0mxmg04xTMiSXkTunJpWk/X4Z29FiG0aWPdAcjE4koJSO16pz+jT1dxtOPh02nXmJ+frFz38XrPvJH2DNl09s3FepUqVKlSpVauoWrqeWvOT9sOrj3zLHYX7axlPPhfUnybb8rWWroP+y6117SP/5skM4VSF1TOsTx1BDu7EheY3GH6JLD9458BwV1le4dqPbogxa+Fn/YLS+ba1KJZe4HqQPyUc3bhIBrwezU8EpvQC6qVQ5MkgaWzA6KrJ0CTiTxjAGUJNKAgVNGhCjb6jBwea4BRXQDauAU2LoVBBKtjO6VgZ09MOko69X3teyVbDyQ1+B5W/+L11uqtjnTqTwHKHNb5PDVKlSpUqVKlXqwS0ER6s+8W3Y+OfzzXH4+1Uf/rra0jF4/e3OPGT9//1JfThNe/c1hq61pgZiG357pjhmZMlKc65crjiqsFjcUGTk/mUmG+bmJ6yveD+cdGxcPikBuhYDi9J2OIBT85snSRVAN4WKAxRRdsnAmQg02IeM6HLJt625akZGLTIQGx1oZujo9lXJJWXolCct+MSqERgSEDq6VtFdk+1rT7XosQzftxQai/QATqRW/cdXYdFT3gQbfnHaFm2nVKlSpUqVejjVwJU3RSYaE6lNf7vYsWUr3vkZdQxa7OPv1//yNNh89mXyGPKQe/BGOWJp6Ja7REM4jVlrrZBbQ4YXLiFjZOkiBXEIeiQg2mKGIhJY46CqtVoCdPEcRgU/BP6zUUGW2WLXUpJc8jYXjQiYLFUA3RSqRELYJLnEEg1PMsa0RrKaYCMQpzJ05EmT0kMXzVsBj6OE3ZNoeizUgDcydOTn0odSkqmnADF6jobvXgRN1dHZAVtS/gnc2q//bIu2U6pUqVKlSj1cavOFV8GSF78PlrzoveoYBDFox48RSpoKhtrna+7X/ede3qhsGiVAZ/C628UxQzfeaQIazlJpPfoj99VMmhYT0GJgiDNtkjGJJF/kzJqkgOLAS2LNxjb2N4/pHxg3oJvsPgYF0E2hSkCV1ATLpZIioONM30jzdhRwRLPuVEaMgLisXjxNvkilkhnB6pEcVDNXUXroYmCo9P0NjQ/QWQwdfvAP37PYbGwOY8eaxzQFr6/78R+iYyxVqlSpUqW2pkKp3bI3fNyZg2g1dPu9sOYbPzct+Tedeq77G79jtVr7rV/Civd9AVZ9/NswfNf94hi6Nhm5f6nKBDbJF1ura3A0dPOd8hgiTdSyeUfJd7gmy4z6zDZsEsFRAsQEx8hRxm6J28npoePbkSSX7GccvHGiAGt0gzDnao7eCI/35k22KoBuChWnwUWwxiWXEoDK6MVLwseF7bgePfrmaGX00GmZbhFDp0g3qbmKFlsQAcPmXrwWZeK0pz2aRe/wOAFdlyybwHO4+Dlvh/uPf73T3TeW5nBaPbG7/7jXwgP/87/qmBVv/zQ88N/fg5Xv/qy5m8Eb7lDDOkuVKlWq1MOzcvq4Vcv6qtb/6q+w5IXvdg8YtUJ36M3nXObMQbTCrNg1Xz0Jlr/lk/pc6LpAmfvQHfc12+QTueDwwqUZroobmvPTBDbM/Zza7StSUaok0rbDwZAEDlNAl9GPJsgXE8ml8NCYz4ezcdJ2JLA+WrW8dM6Yph6/d8rs3n5+7Z6ptf1MgiqAbiozdNIHZkbvW+JyKQEE1lcnOkZmuGW6TVGGbiDHFEXroSPM2iblaRzdjsoGNjN09AMuZzstJdogMldRJJcIcofuvM8MQ4/Ga5mAALDue79xXzTrfvg7dQw2Y2NtvuAqdQwC1MXPewfcd9SrYUsLn4oWYFiqVKlSk7/wYeD9T3q1yhphofPiwgNf4OSLWq36z6/BwDW3wurP6A8f0TykqTwj1n/h1arpBX24S1mtaAxxSVRNSAj4HCG9abToHLR9Ucml1j4SAToNYFIl0cbNIlhNIqgkcMTmGbWcaC6XIhDb3LwdzqxJPXQVEKPMmgYMu7bfNqzZ+PH77XRtNw86OjomvTFKAXRTqFKpZHMPnSRfTH6WY64isFTJviSmD1k86k6pSjfHZ4qi2c/GDF2Gy6X2YUqffGnOnERyqWb+0Q+iLqUXL8MhM56cztANKVKR8ZYHfVYhG7j2e79RdfluzNoNjnl8MIBhqVKlSpWaWK362Ddh8bPfpvZ+NTpaV4VyfXROXP9THawte+W/u/2gfLGpBq/RH2LmxAr1Pnr3xger1CVRG9Nkgc/z0IYXpS6PCTBUGToSiK2B0M0ZDB3pUXNrLQn4cGZNkC/mSC6TnrUc6aawTvPH1dHTzgkelYChZ9YWzFfZwLHqPu3y7NtIK2Hf/Bw7Z8+Ejul9k94YpQC6qVQcMIk9dBxk5TB0GdJNCRjybUvbYUBQk1zGpig5OXSKvICCU01ySYGeIl+MJAdqnt9ws5EL/dBTVCrRuZUcR8cB6DRd/3grp3kYn9Su/vyPYOnLP6SOGb5n0cSBK6sV7/osLH/rp0psQ6lSpR42hWqL1Z/94RZvZ/3P/gyDN9/lJIzqvn56Ctx70Athwx/Oatxea43uGCmqfpSiLoymUkYzKiGskNZHRxUiI4obJN3OmCJfpAydxFAlDJ3WQ0cDsZW1TLSdDZtEoJ0wa1I/Gtu+bGbCpJKSwQhn6KTtVPvvnDVDVWSNbW7/rGvBPHWt4a9FAGsiQzfYHjNvG7LtfpnpmzkjzKkwdKW2juIySImh44t9CdRw5kpilzJ66BLJpbRgT5g+xWBkZJwB5Zo+n0outWDxDGaNfsjobpkZcyYfHqp2m8wzB/RYX5Y58QkdvT2NY+gXg9ZEPHDJde193qs3mkfMa8OTX3M+GzfDxj+d52yjaTTFhLa1YROMKE9pS5UqVaqphu9d0tgjNnz/MhhetFz9PfZXYc/0wOU3qGPwMxP7odf+78mq+gI/y+476lVm33S0aFa+z0YWL4cH/us77vtu05/On3A22sjSOvesZ/edxDH8O0ViDRPLeU1NQzPUBHCA+6LfGap1P3ltS2Co3M8JQycxXYlUUpVcrmtUG3HgIYFVvn3x+LnEUQJijEmUgGgCliSpZHVPBCBWgbd4/+3tdFXsm+9zk46jBnQC01eBRWTegjSTrTH8thHMdcyYPunDxQugm0KVLORzgJjIrGVIJTNcLpPXZUhAtdgCOm9VcknnoICaSHKpAjHypteAGAWYGaHq2pzph7Iaqj6SAUJpGQuJnIbfzkp6YFU8b3lOXTtu17idyFFUk8mOjED/RVebUiD62i1l+u57/Mvhvie8ojGTqGnBVqpUqclTIytWO/OMLe3n3XjquXD/k18HDxhyQvz8vP+Y18D9R/+b+nm1/kd/cFllS176AX3OJBRaAzQDl13vxiGT13/xNeIYCmI0OSF1gOyY3jaa4DVKWDnt85P2e6l99dzFUAAHHKxI+8PP6Oi7SrS3H4zmobUIRA8xNaMSyuIpffyRdFMzXSP7UiWXvPdNkkpy0CuBI86sGdvp2nZO9X+JoasYse3m6QxdNWcvlRQZuup73huViCDUz8dLLgV3ytFq253T+qCzr1cE2UFyOXMadM5sA7rC0JXaOmp0/AAqR3Ipghq+mM0AdOICmP9MA1BRnt3EAV3E0Gn7IttRDUYoyMqIWlCPizzV0gBLLN3MABE5skyj/JMqS8ZCvxi02IbuRyxoztuhX5LKE83NZ/wdlr76P2HRsa/VDXHIl4clB9102gWw6KlvgsGbZCtoPF5/HayG+41/Pt819W868xJ1DC4whu5YCFbh7/HYqJX1RArnPXTXfer5KVVqqtbgjXfCinf8j2PFtqRWvv+Lzt5++Rs/Yb7PUJq46YyL1TFrvnKS+3v9L/6ijhm65e7mPioCjrTPT9qnpTkm0kVz/9+vVcFs2M5KxQI/AkabG6WCNN8s2g79zhOke+7nnFkyeq1MC3yeMyaxRomZh8ziUQAlsY/42Rs9oFS+z+j2VVMU8uAVv9tEMxN+/JLskPeMScfGQ7oNx8iueXNUsOavR5BKKuAZq3P+Nnq/HmPoRMlldU93zZ+TbJu/Z5Cd8w8gxvqHFBZvGnRUbpjavT0ZqgC6KVQJayZJ4RLJpQDoOEARPkz4tnNcLkVHTQ68NDCSY4pC3TJVYEj2lxEsroJHCui0UPXhDOkmZZZUpi+DnaRAVQNh7OfanHxzsBujgEwqOdFYv86ZbU261SAeAzp5X0N33h8azjefLfd30C836QvZ1/K3/49zDF37tf+TB9BrpnwhY61452fcFyguJLVa9LQ3waKnvdkEdcvf9F+OfcRQ2y2pTX88BxY95U2w8n1f3KLt4Pt687mXm1bhpba+erD6RgeuvfVBMU7a9NcLYdMZf28EYqs+8W3TDREDn3FbVi150Xtg418ugBVGzArK/HB/VuH70M2LgK1kPqdf7MxDlv+/T6ljOreZCU01dMtdjXbyfvFszYmCJtWRmfRyaYYPLdI3pvaQUSCmsBgUhFJpJS0KBpzzorBO4ZI+EUCw7wuJoUtCqiVAw1giERgxUCUCOvY9mCOV1KSb0VoGwaTwHZsydMK8q4etvo1CBEfVPD04Er/3qrVJ59zZ7TFSv57fzrZzo/+LRiVzZjf3vlXAEI8zWbuQ+QR3ys28h4+AtYqh49fan1f8fWf1INvKK9zaqwC6qVRJJEFGfpwEEDLy7BLppuhyyXvomhk61Q0yAxxFHzKaHC4HGFKGTpNuUsmlGixOzkmO5FJ7opcjE+VfJtICj/c0KmYuHd1doktWNG/yJDZHuqo+raUN64rcls5Hs2eOGDqtl4J8eXRuMysjQqNZnuq/KKyn1Zv+dtGEGv4j1rBBBrL22790f2Mf4ZbUxj+eA8te/zFY8ty3m+NwIWK5l/pFqLZg8YUGDMiKbCkg2XT6xbDyQ1/RJduZNXTbPbD2+ydvUT8nFh6P1h9Dq//S6yN2ZCKFi7RFJ7wBVn30G1u0HbyeS17wblj0lDea45AJwr4u1YRi42ZY/rZPw/L/90nzvl383LfD+pNOhdVf/In4e9z+sn/7sNuWj20Rx1XfPcPGg5Nlr/uo29/a//0tbEmt+9HvGz/36GeLxpgP3nhXRuBz/fOhG+4Qx4yQB2Uq20MZIUUGGIVUKw9zqMmHpoLg3wvS8UcPMfGzTTh+zjaKTA67t0RAx4GhyBpxyeFgc+6ZZC7CGSKpr2twKP4+HxhKDeZareTeEoGYD8Xu7NTli55Z226uYYrSH40RpZJevmgBMQ/oAhDTwXPnPIuhYwATP2fY+fDHhXLKjml98nUcrMFaYN84ePcMHW6nklyWHrpSW0flMDCJy6UA+oYn0EMnPGVL4w+E+fDXaWCNjssBYhnSTR2IZEgcyfFnRS2oUsFmU5TotRnh7KoENjGp0WIb6nm0SB4OLfpUXTWyyWC7IpcyrYcuuq4jzU+PlQXS4DW3NPb3RcBQ2Q6trnntLzirNBCaW6v+/Stw3xEvcw50W1q4ENf6aLA2n9WWkDaZwrg+wyNfqQK2wetug8XPeissfuZbzO0se8PHXd9S/4V65mFOLX/Lp2DDyafDhl+etkXbWfSMt8Dqz/3QzGnEz6KNp5xr9lqt/frPYOHjXuTYTosRWvryD8LiZ79VHYMsx9rv/kqV03kQj/1N63+uS/xyikoWrX7VpS9+v+vr6ldyKul7OqcfjfZm0aKfh95gySq/sJNq6LZ73d+rP/sD2JKix6M9yaemUiPL5PfR8F33NQM62kel2eQTUxXNwj8y3lIZutXNpiAZn418DiKzxPuYJMdEvh2J7eGLcwHQJkDMkAFq2xWlmxJDx74Hc0Bo+3UyWMHy7BO/bi4AmzFiMqDz0sS5hinKQNT7Js27ZtZmJZJQvp0QJSAda5BubmP00A1EoM9ti5uZBDklArEqOHwTO0cUrPkeOv7g2zN905Ch61MjECZLFUA3hSpHvphIJaWFP/9ZTu+bxGTlxB8kfXajWyC5JG9WxXkxkkpqICuDDYTxSi41ho4+rdRC1Smg0UAo/zKRPkw5YzqYkcOnPYnNkFxG+YJKREQkudSOn5477fhpf4PCClBGSQWh5FjUBRJ5cNJJZFFaUTnTRGrDyWe4+2TF23V5Z06hSx0uxJe+6j/UBbvFOPpC5smfpxFlMe6BDDVtsD6LNNkd3n/3H/c6WPnvX22cl9vf0lWNC3LNlZUzZ1qt/+kpsOI9n4Olr/wPdcyar/8shCNbfZhNgB9fv/oLP4EV7/iMOiaSZymsGTJcy17zYVj5oS/rYI2cF2puEQ3ZPBAkxP0XXNn4nh65X8niIp9F3vwgGUOe8A9lPMzQAF3O9c6tyLlYWfhFx6+FS2eAo8hgg/X++KIssKqmiBg6BdCR95/2XoyAofK9wKMK5N63gUbHRP4zMdOMS+wkILaBbWcLTUHq7erAKPxfYrpYILY0b7qdTm9CIsgr/Xu907Nv0rmuvi87qwePImvIgaEhlawZOoNZ2y5jOx7QGfdH55xZNfuoXOuOvh7oDP1xA/F8PBs4vc8BNmmMB/OOxfNMX4YyZ2utAuimsimK9EXGGaeRCebHZThq5kkuM7aDT6MoI6axb9RVMkdyqeXHDY6X6dMYqgyTFjIfVS4WAcxRueeAWw9LX9wcVGYwdFk9hKrkdKiZWaNPoTVTGBpHoQC6CBgri40IGGf0YaoLJLLY6Jq7jbwdcrxaUO14y4x/yCg0c2haRFJAp4GDaB7VFy4vvzgwJbBkMYrSGakGr73VyVI3/OZvZq9VmH9n+4m2VGjbjgH2a77w48btqKw7nseT/pR9PazgYymcl9fm86+M+rukop+rGsu98Q9nw+YLrnIPBzQbfDofTXZH2d3uR2wvb4csdimDRGvk/vrnXuqUbIfcN4OK5JB+ZmgPI7Lk6Hy72sMlqgTQHnaRzweN6aasUBZDp4BH+nml3WtRxI7yGUtZGRWoEoCN10Y06mBsmwiyuJmHwD7z94bca8UX+UJfFwNeouQykeENTYyh49/BBjDsnDUzMLkJoCNmHr4Pnc87yC07OqDL97Xx7aBJS/U93VXJgBM2EF1Afc+aBQwHmnvogimKZ/pypJsoOWX3kX9dJ+194wyd731D9s3LKTcrYG0aAWsW0+f3ZagTtvYqgG4qFZdBimAto4eOM2sZLpdi5h0HcK2RZsawlQNCm1kz1VUykm5mxBZoC/8chi7Kocvbjihd5cciGdlw2YjwpZxc+6EtMJdhfQDNDJ0G6DaPr4dQux6UodNMUSjgV+ZMF3Ka3DRu9h9rPPYt7ZHCp5Bhu1vgYjl4za2NgCUCdAo4iMLgtYcQPd1in4+W2aRGTVSSIyxNvhg9CFAAJi6svYyy/zI91ysH0I0HWFvb0UKFafUd9OhmAwUKMjQbdLoY19gVArA18BxJBbWFP9m+lnsZ3UOaeQRllhTJYcR+jymqDD7PDDn6qHD87sEi+dxQH1SQa6DKyOmDI80Cf32GeoHOJ6uHrr8ZYGrqBfrQbKQlyyk5eJYYIdbHJ/Z1cZAlfZ+NA0CF/+f00EkyQJ+fZhiH+P2HMfh9ztdJwSZ/ei0DTI6D2O37sGsOVjygmzGNODhyYFjf5zWA4mxg/X8rbiBILj2gE4+/mndg6CR5KZNcouELB1nVtp2ZSWXQpoJeZNaq4x/l54iCNb8d5Vq3nTAryeUW9mE/lFUA3RSqMS6xlMBRjiwzR06ZbGf0QTFXkbaTA0ITFk9jxDLy7KJgcU2ukxFbEMtEm4PO3TjpS5I3BEs9jcnTuQx5q8CsufOYAcTotc3qRVTAc05sAV2A6dLVZkAXMRkaq0i+FLh8SAQiGpjNWLBl11gzCI+Ga2YVlOlUMg9paU/8h+9e1MxkkJ8PEzYm2j6RGqoLTXJ+B6+ueyBpRSBGeb/SMX6RZFaGm+yWFgV0GlCnBhvDivskvU6aDTyV7KkRImQ+quyOLABVtof20GkMHWGuNIYqAhDK+4zKqDWArC2YrXtdksE6Qwtyf2m5b5EDsAaOyGedxtTmOABHDJ0C6KKHXRrTRz8bBNbEvZazRFI/FvtcEVkzztBlsF2ifFFZwMc/yzAXSUCowCpyhkp6KOD7wwwr/cA+zZweVAkayKLskxa/4LajABF6PrzzatKa4SWgnZ31sXHQQ5i+MIafs+E6ssG7s0oPBkJsAek9T6IV/DlCsOqlknwMCQ3HcXTbCTCkxikDBtMXnDCL5LLU1lA5rBkfIy2AcgxPMtwps4LFc8BjAgxHJm6ukuVymREsHpmiZEguM5g+939pgZxIVwXnMP66nJ5GCRzgk1d6LrXzGDGLygdghkkNXYCOKn0iWS6f5KkvtenWexEzJJdrNjQ/FdcATYZslb6WsnDpxsayGJ8wRnPpYos2+bVk8acs6kcWLm1mVcnPdYZuTTNLQ6+Hcq4pWFPBPM112oJeVXq/+qfVTcYY2vuDGp1oBhv0PKoRIhQYayxeJKlrNihSAV0OQ0WugbodmtelSRdpz5Z27SmYXbdR/q7i/UcCqBllDonSvJNFpdTXhb1NGfdadF9rWWyEldQyzaLtqG6Zm8fFGKpAjJ9HEdDJi/NojMEkhZ9xl8fNE2TWKoDpH+KI7JN3efT9ahKr6M1FvCkI6WHj83G9X95Kn5+zQcoIaXLCGtB5K/3EFMWzT9MN9smP6emuWTzFgMXJO71tv8X0VZ95CXgk/++qMuakBwOhh27mDDcvcd7++BHQBTMTJW6gt6dm6PplCa4DfRWgS5jf0IvXqwLsyVQF0E2l4l9mIlhrZThPsqdzouSSA6hml0sZiI2Nm1nKmY/K0GW5XDZLJSOGKkdyqT3Z5/MW5UCt5jH8wyyrp1HYDv9y0djQHMllDoCiIEMDBzkL7YzQ26jHUmMpot6WjRnXvtlcRQWz5Im6b/4Wiz480PZH9qEyHjnnMWIo12dEbWgMBDGXUfqIKNOpMnQRq6jMmTAzKkMV3WeDzQvfwYn3cyZOh5prIHWK1YAoZam0a0YNLRSWKpJRZwBjzaglivXQQAaVUasM1eC4gKH+4GQ4tsCXGBhuliAxdIzdsnqErHlzyauouEBb+sh4KsMUpcrUMj9ntPuDnkcV0Mm9ReM9fi242XqduK8c1qw6lroXTbjXqu8dDzKsHLoQmi0Bw+r7Loq74coZz6xRqWDioEmkgsFuXwYZyLwF0KcxS0RyaO5LA0YeYOK+KpdHDTy6c0R636I5+2Pv6IhjO6LvwZrpi1gzyvqzMcHwRAG9TpbqWbxBmcXrdOdaO4/kXCv9epOpCqCbwpJLObZg/JLLLJAlBYJzMCTGH2RILjOAYY5JS/u1rWbWLDIzyWCoNGBIt5NhrqJLTjMC2vnCWjrX/AtIejLKv8xy+iczFr+quUoEDJuZE/WaUQmT2kOXIbmkC1b1/mg1gwO6HcxjEiRMkVQOn/gq1z6Seal5hs09UhGg00A4Db1VJKcRMNbAAY3jUL4gaXi5ZsQQfdkPZjj95QA6DczTha8GjBgwlK6re+ARMWvCE/+RkfjhQUZ2onauaf6WytLQfWlAjPbQrVqTwdAp4IAC4wxXXvUBBH1woPUXs88eqY9sPAHMdH+8EuZCeHCU2OQb2WDaa/zr4ver8tlIr6X2wIPFFohySoNxkbajzTs5j9K9rzBJ0v79gt5i6EwLfO/yWJlXSdsJvV9+O9L94SWXBKxwSaF/XzlwEEKq2b1XfX539NYgS+0hQxavt1f+7q7+77bj2aeEWSPsmweYnKGr/h8FaysxDo7pU/LcwnxwzrQPW3kg5/bnpaL0s5JGNkRArHl/YxqgnW71GVJgXBi6UltTZcgXc6SSKdMnjeHSTSnPbiLmKlKfHXdnFBa1GSA0t4cux+WSM33iwo714onyVi65zAFiEms2kX5FCRjyfUlMH2cMtafwOa6SZA7q0+NoO82LFr2HjrxWYwzpHHLcVLVj5z+Xriv/spee5vNFmvYUPsqs2vygMJ2jiikMPXc5PXQqCKXMmtpDR4HxUKNUUGU7MmSy9Bwi0yW+z+g5ZCYZUa9VJMmWtsNMOFSzCrLYURbsFHhrpijReVQloPQ8ZlwPLdOMMNu6YRJZ6GmSy4QpaFYUiBb4vNdKAgc5DFWGk3C6YJa2w01BBNaI90xp6gUKjLXPIgI83feC2P/VLLlM4gYm6hjpe6Rmy31dERDz8j1DuhlCqqV9ecmld3k0jj2YmYjA0EsFp9fZcEY/ls8005w4UWKvAjEKRDTQJ4E1zTgEGUzPYmrbIcAwBdw16Kt70RSmDyWQCPy60rBz+m93/B5kKZ9N9BxFTB8JXo/74wbZeSTy1tAfZ/Qrlh66UltVJQxdhmOiNCbDeTJlxHL64yYo3eSyRMFgJAFLGrNGgdjwljBrbH+iVJL9LAOIifvL6SFMrmuG5FJk6JollylD12yKokpX6cJXa/zPiJqIYgsyTFrUxc94HT4zJJf8NfXP2Hk0XMHC/6X7DAEElXDlSC41VjUrFzFDJhsxa83vsyxApzEQ42XoNIfTDTnhwbwHRVj8KX0z5oMTFdQMjOuaqcwivR6KfC9yZ9QYbAogtAcwOZJL2vu1cbPMGrFzIrI9Oa6KHIiIDN34gRh3a2y/LoPpypmzIudLjCiiXmZhDLGlD/s3XAzNeRM7eek17dcNxWPEnLGqZ82DNYOh87EwoilKBkPnHz51zq6MkITvD//gwAM6SS0RrocDGQ3MGgIxHzfAwVr1vorYp2Q7BGRoYwhY03roxP4wAxgGQMMfNgnAiPcQUjDr90l/Hu0Lz2FnZ832CSqMMEZg3zjTV897WO9FbDCOodEGxeWy1FZRqXwvg6WRHPEm0EMn9qxlMHRZweIZAeW5PXR5pig5weJsTpLkNOf4M0xq0h66jDgKaV/JdqQnmpxZythXDkuluHyOV3Kpxj9QMKQBMfpzjaGiXxw57qU5pigMvNTzZF+c0qItA9AlC98NWwBqKIDIeX/k5FoNZZjmZPT25LgzjmYde3MPnQ6e+RPeHPe9DGYph6HT2C6aZbl+C3roKKDNiTTJ6H3TPxtiFYTICHFgLIGMnPcHZ/pyAJQw76QXT5BcaqxN/LMcUxD+2ZABwlCWmphQCNvOiAAQj99nqHmHQulch+Bo2Sa/fSyeWfP2/jLL7cb43jcrgDr0vhlM36yZurNzf7wvU5poSSUDs4YAqgI+mpkJBmIrPXSR3b7GrAXJJWG6EvBYHbtjn7TMO7IdBTz669yWZbb3xcfR42qfg5Q1q9nJ9u/qc5R+xnmpadiO8vlN4wbG6L6wn1YCxkw54teJFPSVHrpSW0clLJUAaviTpxyXyyymrxlAiAvtDHlnsogXma7xZ9WpFvB0TjngQD3+DGaNn1sRiD1IktMMt8zkiyPH7CaHocuIP8iSXKpsDzWyUa59huQw+sLLcUpVLL5Tzf9I83mUFlpK78R47cSTeWvHT3vfMnpMdbdM+sXZfB7VHjJ6HjUQTtmeHFMQDWRwQCe9PxIzAN01zwSG3MVPkq+hlLvBTdZJuel51Jg+2mOqmg9lyPeodFU1RaH5ac0MnTbvxDxD2pay8LYZOt3FMIzJkVwKstTkPS0xuMrCO/5ZBmM2zgdAXuJoMXQh98zYtmfNRjOYNev9UQdiC+DRRwB4sGbEFphMHzsuy1DMz5n+LNkOZYSUz4I4EFtxlaTyRcUZ1PXiaQwddadskG4CnXPyEKBm8TRZYgBGZAw/fg7WpP1Rk5L23FMgFsYwpi960ErdO7u6RFOcMRrZMF0xYInknXov3mSqAuimUCXSxBwTkolKJTnwynDUFPuxciSXCfuUAWiUPKqo10+RXEb9cRk9dOqx8S+PjL42mVkbzjCFyZFcZrhl8i9XaVGfSDeVhSZdjGYEq2vGKdFCXpXJNjuTxsBwqJkRyQE0COZEJofLbSVJ7gQYOqPfRN23sPBXmTVqoKAaWgyPq4cONPlexNA1u1yqIINKN/sHZJabPVyQ3q+c3ROf5vNzLcgXk6fy4nbYdRXzsXg/UoZUUH1Q0cxQRg8dMsCzGn8Q3UMZ7L12/Bl9ZClDJ4CDJJS5maGTDEb48eZIpMVrloAF6bryhz06CPP9SqZ5hnMfnCkDZcJUhJwxfl6xX9Rvy+c4KvJvt50ggzRkmT4CQHpf++14m3wDYAdZpmWKUkkuLSOwtk2+xmR5cESZLKVny5IBUlMUzfCDZKwFU5RBwxRF66GjLo8qoCP9cR4YJfdQdS2Q6dL64whj6P4W5ItU3ujnzvdHpa1un1KfHQHFTfuywDP9vqWSy8LQldo6KmG7JOfJDCCWEyWQZNWNPTimKDmgR1poZ/bQxU6HyuInCijPZOgymDXxiX8OeM7Jj8sB8xmLv2ShmSG59I3nNqAZmTB4zpHJRuc/Zzs5C1+UgknsGwdixpNqa97J/ZFjspCzHQnMKwuCZNEWSS6be99U6/pIctkMwnU79RwJLDtekVlrNn1IFroSq6r0zUQ/y5JcDjfL9/h2pOPP+Izh81SjJnIY7IweukiS3MIHO0LfEpcmSqA3Kzh6qPma5Ugu+fWQJIc5vXgKkxK9Lou9r4AIsb9Xc89mz1SNOsKDJAQiCrMk29IPqtc0sF1WD53fjihvZWMkR1EPRioQSjM0xwUe/RhvwOIeNMoP0hA81GyX/N6LJJdKtEJkZqLY5GuGH/EYHWREzJpmZkKdIDVrf+ry6LeD33s0mofMub09ne3y+5F69mhvYPs8Cf1x/lp4sGYwfX47koPnmN9Xd1cbhAosZtQ/19GhAuzJVAXQTaXiQEySL+b0muWAoyxgmCEnTGIUcmz7JVOUDBDKnCY1Fi863gzpZm7vXxZrJh5/hjtljuQ0R3LJnwxL2+GvkxasnFVU2a6RZiBGTTi07WQBw+YFa8ICSPvjvYg5CzuR6WxNQEIlLMb58YqgL8P0gctHNalkRg9d9CWt9uKR66H2kJHtZ5iraPvTFk3WdiBHKinlY+X04uVILjmgybg/xDmTfhJzwRK9PzQGmzJ0yjVLzAkmCMQURzpzO8LDpcQUZKJMuGKdbv3MklwGkGFsJ4zBhy1qz9a0ejGaPLSrGKHu7npxzO5zej48a5a8XyLppiFf9LJM30NnGNB4sGZLJa1zVI3xzKPJ0M3Uv+Oo6UfoR5OZLOz70tiuKD8uMHTyeaQASstJbAPMJmaNMoaGvLOSQibvRTqfKG4gldXXQMxg3wIQS5nOZIzB0PF9ydupAKYgFR1jLJ7UH0cZzPa+dLOfyVJTAtB9//vfh1e/+tXmmDVr1sD73/9+OPzww+GII46AT37yk9DfL38hTdbyYACfSLiSQEa18MUnF64kAJEjX+SMXI47pWhmkgGMciSXIw+Oo6bbPgV9GkuTlZ/HF5oZwHiCsQVZEtDEzERYIPPXiUY2OQxVM6BxixQqy8zpWdM+bHPiKCgQUXt7hsYvgZWe5hsLovFsR/siN7cj9kZm7Is/4dUYuox8rCyGjrqOauCA9ldokkv+/sjKYBxqBuo5PaZSrtVEmCXD3n1cACJDRq1b4FNJcjND5z4bc+aUBY6GMvrRJvj+SHLodNbI2pe/R00gxvLKxkypoG4c4h/KaCHN9HWRXG5Qc1Vs28m3x8jXJ5KdGeC1ZujSVgD/3gtRAoYBTQBrhow8gD7xPvPnKGM73uVSumco+6awXUE2jmxPkymKA0cNMQHUFEX7LMBtVNdV+z5xZiZqVh1l3zQQSu6P3m75fT7IjEokAMXBmhQ3wCWXwr1WM48crKVMX+izE+WUA+3fTWdjJAMWoV9PWvNNhpr0gO7nP/85fO1rX2sc9653vQsWLlwIJ554Inz961+H888/H/7rv/4LplR5sOY/uA1GLIwxTFHQNtZVjjujBI7GJsDQtR4c6eJEIxvEn+ewZmIPXbMpSk7fY8qsDT84LJ60YJ9IqLzI4jUvsnOzA2OXy2bQp5uZ0D4qZcGa8fAgNYVpXrDKrFkGg5sB5nPeH8n1kOacKd+j25Kyn3LjBiJpnhZJQLevSkBzekMzWJpMFjOe38RML3KkkmmGVUavVQ4IlbaD2U70QVaOaZBmsJHz/shh6Li0OaeH0MgO9A594pz94q560Cn2tXmjDg/EjIc0AWSIZiYDMegz5uz6qPx3tWZLTxmh5EGaXxPggr1H7GmNeq00kOHn09WpMhn0PRykm/y9MEL69TzTZ7GYVn6cZ+hm12OSdQBlMX3vl6KecKDGAzHOoIug1wBZquTSAx/ZebE9vxqwePZIN0WxjFMI89hgiuKuPRqMBNA/JJxDJqcUWP8A1izWLACxlFlMxwjh45zFs9jAaTroC+DRy0Qr8Cedp8lSkxbQLV++HN7ylrfAl770Jdhjjz3Msddccw1cfvnl8PnPfx72339/OPLII+FTn/oUnHLKKW47U6Za+Qwd9FQf7iIQq55OVE9schbjojslA4Z5zFKGSUuOW6Z17JQhkp7EZDhPZs07J2Muw1wmXWg3s485UknxSzKnXzFDbppnCtIsFcw1a4jzBTUgEjthTjTEPos54IsmEWQ1y1tzpGBZLG8GQ5e8p3OkkhrbQ4wnVJOaHCMbtiAQ36+c3ZFAeE5+3ESYPsFgIyenMQHCwrlO+nhy7jPDxa/+fwYw1NjQB8ukJ1lUD0/wwUmz5DKArLk5MkADQDAgJn42eMlhADSGnNDPB01JuPt0MM+obekTxjYwFYSB0ViaXsIsJZLDevEbrOQ5EKPzCaBHf1BQs2ayBDQ3WLzLS0AN46nQZyftb5gyWT32fYXsW7UuSqXMIzUw9kyOAnrBYs3ofDRgKJ1rRXrvg7wbDU8IwIzy45gJSc30DusMnZ+34D4dTFGCVJKwZoRRpn+L0s1qO5LkNAGPEhvYz1i86RkAM5KcFkD3T62bbroJenp64NRTT4WDDz7YHHvllVfCggULYK+99go/Q9klNkJeddVVMFUqfCl4sCZGAFRP7PzTOglAeOlmtw4Mw3b8Uy+xF6/9weE/lLJkkBJjmOMEmbOozQFm2GfHm89ztjXBHL4UHEkMZUaPVI7LZQagy4pR4AtmyTEwp4cs05k06u3RnEnpPDOkmyorkITYZwCxiVqT5/S+ZZjLZLGKQznSzTwmPDINkhbH+KAkJyaAzkkDj/RLGt+XOQA7px9LWkRm5CtmsV3KojqqBPBLACJjznxxLgKRwQcHGLJePFfivfbgSImD7JAYg2j70mSA9POz04c9S/JODw48yJDOkZ+PZYHPQIblculNQaR5BxYCQYb/rlY+dxxLo/RIhYU2Yeg0IGZLLgmA0JwXyWI8bIez3lS6qYA19xnjz7V5PWIQLs5bcnHU2EcqldQYOtprptznUaabytARFk95cBP1vhnSzazwcT+GfYYGibCPGxAcPBO2SwCZ9XyYfFGQXHqQJrGP1OEzmk/EBjJ5p7WdvphVjMAj3w518Jyk0QW1aHaS1fHHH+/+5BSycDvttFP0s97eXpg7dy4sXboUpkx5IOaZNcnl0ssyvV5aHDNav3E3Kr1NYV897ZvfMldxwHBQZnIyDFj8AhW/2N2CIitYvBnQhNfRd0EOQ5i7v4Q1m5iZSU5swUQYQ3Hxk9OLlwNUc9iOzOzA6GmhZtQRRSQ0Szfb/x8CIDKLbNbMWKTUcx4av3RTBHQTMGLIiFGQAU0GOMgIPMZ7UXwKzLfF3RBHR2uZt/+50MsTFrjCdtr/z7ge0hd2jnxPMUKw9p9zHkUQmgOMMpjg1HSh2eXRMdjseshAUDfgwQemkpkH3RbKIB3zZDB0uKh3fS3SuSZuiGhGY8mN0Za+vV2JwY5dFa1r1jFzevV/nVkKYMU6dtrXhXOkki/K0vjvc8VwxQygHpHYHmM7Dfb2+LBYtbenQEQb4xf+nZ3Q6c+jAkLb52im/J5ycTEj0f6c5FLp/YtkkIqRkFvQK3EDEPW+ySxm2A4C48AGKkAd9+OVS8rnd8yGyqx3BPoy7g8/jl+fFBxJMkirP64+9kiWacYNCP1xnOmTpJKc6ZNMWgY4MKzn7D/XuFum3yb22RWGbisuND9BAMerr68PBgWJxmStuj+uevNOuIfOg77qnFlgJbCBBkPnwaPBUAXbZXEBHctERaCa48zZynDHzHH0lOYpvY73EOb0/uWweBNkexKwksOYZkgus1i8HGZFydeLe3uUD1pqs4wSJsnIJsMUJjknOfMWc88yFux8ESttJyNuIOmxfLBMQXLArHh+JiClVcYlFu85Er8cgJ0BaHNcLmUTo4wHJxmAP3nfi6YgGcfObMdFE44cmSqZc93/ZSy0fUi1BMT80/ogcdTfZzVLo/e1mfI9v50KQIjgMQAxOYeNHmsAIgYTbPZ1+flg7pkSNxCuIwIo/13Nz3XobTL6qPw1dNI8WXJYG2PomWb+vemkm6rBRi1zUwFm1K+mmYLU++7w17V6wBCKmJVFbJcSh+Hu/QbJpTt+f45UkGX0owVgmMGaRYyhAnrN4yLzIcHa0YM0QXKpWvcHyaUQE5C4U6YGPKkpiiWVZOHjQrB40vsmyTI9WJOCxQcYq0hAmz8vlDEcGhmCP1/3Z3j3vtfAQcedDa/+7VtgMtbDAtBNmzYNhoSFIIK5GTPqp2STvghrpsogPaCzwJoHYj1dzW6ZgQ0UFqMVoAkfElYgtpdlmqxis0w0/H+Ckktp/1lSzRyXT40hHKdbZl5PXwbIyjB7yTmPUjxG2tPXzCpmGctIGXzSPCWwmrPwzzJFyWAWE2AoAbHmfsUssMJfN8FevKzg+cEJ3IsZLpfS/psys8Zz/IlLXJbByIMExDKYNRE85rjJ5rCB3sxjm9lizlR7jhVYiVgi5Yl/V2cwGEnej2ShbbJdfjGlMDD0Zx4YWlJR03mSAKhmd0pd4hckoB7QWaxixdC1j1VnYML3nhKZ0XYfbAiXNpwXAzvpxjRJLvvyAIQGevy+3Zw18FS971wvWoMTZE83M6ogrBHZNwVZidQ/MD4ZkkuDxYxNURoAHb1mquSyN6MXjwaUK9uh88H3HVWqUPBIctao3DsLiPn3qjEmgHnucimCR8YG0mMjIFTvxYu3I7GBo17WHFhF0h9XjWtt7ofL566Gf+89A3b6wE7w3G89F06dfz9s6m5B7yQVL07OWY+zdtxxRzjrrLOinyHAW7t2LWy//fYwZcoDsRBJIDFrLcbQGZJL/8FtWOAHkGWCR8tcpe7XG4M2Ha7vy/f0GUxfd1d7vNGLh29u/wGR7M9gLG2HwowcvokCqBw79Zxg8QkAkRypYFZkRVbvVzMjJDEJ8rxbdQ+osi2ZpcroM8xhqXLAWpbkUvmypz9TGADrZyI4SFjVjGPPcgGVAV3WthJAm8E8ZzB0OcefEwiexbzmSC6Na+al5nIvWr0Ydcdt3B8dMyhYi98fgclA0FMtwtxnZNt9vv5/YDL8Z7p+7h37tnhFuqh1PZYMQEn3iLfAr8CaLBXlDJ0OsjpmeCCm32c1MNQfHATJpbSvEKzN+roqMBltx7FvPe41yQOHYZIfp51ryfBDcQ9tM0IKMPTbIWHXafg5HWM7L5oM3eB4nCBrEBbm6Rf4EaDDPsPqXtaYNcp2WRJHRSopyjIV9UC0HWNfULGz2pwjsxvTFIWco8GhxCQlSCV72+ueSJpIzk+YV5PkUooSIGA+GjOU0x+XAsMA1iTjlAQ8Cnl2g57Fa7/vnINnbw+MDg3BNfdcCb85+2/wi0t+DIsPe6D9gk0AO87ZEZ5133x4zm2z4emv/wRMxnpYMHSYPbds2TIXW+ALXS+xDj30UJgyFWSQlsslHyMxdDFYE4FYknln9dlVT0eUsG83xj+pNEBG+EIy+txqECqNqb9I623rQMiKf0iZPQPQellNhjGIbK4yzNxCm9keS966xY6iGRK/5HxMVLqZIzmU5pADjKXFL5+3uB0OaJuPPwdkie/FHJfLHGYpI2crBUbSwvfBkdKK43LAmuhimAGO/ELBv4e2sIfON8/LpiAjsQW+xVD5Barx2RAAhBWc7FksUWrdihY30rzDnF0WV/V5nTwAIQsy/7lvnLPAZAk9S4HF81lkFtvlt2PIQi0gljBr1vWw8uOSc62/zzAUWr3+/hwZPVs1WOuupYKKWiGS+CXAcLgGhv7BagJWyLX3wEh5T7W3k2MuovSiRZJLhX2iQMTfZwqAcDEKzm4/BVDuwYEE1ihYISZP0RhFGWBGANDj164HzQVUQe9Qen8oBkk0aoFvK2WyBCCmGowI/WhhTAX6TRavL39fFPQFMJv2viXHznv6hmp5M3fCvGvFXfCtPe+GZzzh73D4d0+AL57+RVg89ADMHu6GV/QeAWe97yxY9IVF8KlNx8LB6+eobtpbe01JQNdqtWDlypUwMNB+oocumIcccgi8973vheuvvx4uvfRS+PjHPw7Pf/7zYYcddoCpUjlAjDZJu7JCw/2HqSG7s0GWZ9+6Gnu26u1Ii2MvAW0GqiYw9AsbEqBpyf7CObJ6Eb1Ew+oz9GNymByJVQ1PmBWZk3Stc2IUJmr2kpPBl5Vnl9HTxxeVaJ4hxU9MwMwkz5l0gsxijuwwKxBcfnJv/myCsQXJORQlsFxymAH4JVt2dJPNyU5k7weRFUmkmzoD48GRBdTDAxhj4d/hHRONvlgV0AjzseS/1nb8wsPcFzGV4sdaz8fL3MjiOGFy6odmTRbwkemFwTLXskzjmvl5G1JiU97JPz+N91nIRjOYvtCLN1gD02TOyBqF3jeNWTOYJSoVDOBZkfviNdNs8gdzpJue7ekOrK16fxhZbTVD1U0A/0iz8yJ+plODJDoGpYKCLJWaxvh58TnR+y5i+yIAUe/XNHOhklMNrFH2UXMUDdejr/E8OqZTA/x0O52dIjhMQJawrRqEsr62SN4qyzK9PDLeDpdK5oSPS8Yp3hRFihuQ++yi/rj+IVjSNwDfHbkIDv/04bD3R/aGr+x6C9w5axP0dfXCiw59EZy08zvhsguPha9v+2o4Yb8ToKuzS80GnCw1JQEdOlc+6UlPgtNOO839Hz8UvvWtb8Euu+wCr3nNa+A973kPHHPMMVMwWDzuobPkg+EDwDAYsbfDGLpRy+Wyq3k+Rr9eYN/8dqB5zlb8gHvK6J/UJwCmZtXCF7Il8TQMaLwpSs1Q6ixV/cTfWGj6D64MwxdLCmcB7CxzlQxAkwDDifZ+5bBEorxWf5pfzzGjPzDDfTCHDc2KG8iZT44z6URlshNwucy6h4wFUtPrguzOhxmL91G1mPCW06JZxVDMrljvM6vXyi+SZunyPcgBawGIWfNpxSxWDmtkMcoIxMI5kqWj7X6kHrm3x98f3V3qwj+872juGQ9jr9gG/IytWTMBrHpg7KWS1nUNzJp1risgZlyPkB9nyLGDdJP1LNH9u2NXDTYIs6axPRFY8+CZXduIVVUMRvwDXBJ/kLKB5HuxL0cq6fclP5Ci95AWh0EloHx/FDzRvyWQ4c+x2NdH7s3Y5VLYjl87hIevjOmTpKLJdRXAqmqKQgE2Z7AFBpf1vUbSzab8OC6DlALBqzHBwZNej35ZcmlGAFTzoVJi/2//YEkOFh+HKUoAqjVDuWzl/fDtc78Nz7r7v+Hooy+AT2z4I1y58EoH1o7ZtBN88aYD4L7XXggnv+VkeFbvgdA32hUZxmjZgJOlpkQP3ec+97no/wjcbrvttuhn2267LXzjG9+AqVw5DpY1a6YDMSpBaP/fABCWAYt3oQqgTzAc4Y6aFmMYgIjRs0UtzXHbtI/Kzxm3gwsb3JfW54a/9wAyYdHaFutxtIMOevEJ2ai22GLxD6a81TKgIaC3/eGvM1TOmnek3za78ZbjIhDJAAcEGLvtiKYoGbLESiaLC/rQQ+O2pbMNTcwRLmolpq89p2b2MWUNDXbWmiP/mSW76+txX3yWpKzerjAf33dQnUeZDc0AoaTfxn0RZ/R+uTIksb6nNVkg4X3j7yNcjOO8DXdOXGiPbdgkuxj6a29IHOnCf3RTv3xsDEBZD2DqbLShRoApPzhhANMwBaHgEc+bZxnptv2iXvqckfqxEuBD+4g0K32ae6ZI6ijoC5/XGQydKXE0e9+Gm3vouFumlXvmr1m1rfD9xsCIKl8MDwMNm3wK+vz3uZJdaDlPUpdLd77dthX2CUGGB0ZaD7AL35avfdiuuz8amCVi0hI+n1i+Xw1EegA2cPZteFwMXTvsWxpTbQffL/igQmIxicOm5oQZSTej/Dh2/BT4KEoAMfOuehAQHqR4+TM1/cDYjqEMV0mp14yxePQe4Qxdp8X0VfvqzIkbkIAhAcV0e97B060nWE/fmoF18Jtdl8KftlsMl/7PvjDqH6SPATxx5r7wyhe8C/71kH+FoRd/FIaWLoTZrfihhZ9rdI4mKUM3JQBdKa2vLUOaaJh5hO1YQMRg6MKi1n8IWUyfBR45Y2gsxKMmamaMERZ1HtANC0CMADrU5vvtSHOOPgCtRX1vBtOH28HFr3iuxyE5xQUbbsPaFy6QNvXbBjS4yFYAZrJgF69ZvB0r2iCAPsvIBudcAbpkIWEE30c/I186Y7hgz3HwNGz5LfAc7kcPHkWDkQyZqH8oMK0PWg7QGSCrs7N9Do1+JA+MZMZwJAZYojStWtTOmN6eDx4bBxBhO321wQZ+edKFMLXAx23hlzQH/eR8dM6cBq1VNkPnMs02bJJZM8/0+S9vi8HO6bXKYt+MMf6a5TgmekBnuMBSkOGubfQ5WPc/QfWZlvYm1gt/dTFOgWGTvTuV5iUGG6QfS7Pkx4dm/t5XZLJ4XGGMYYoSrr15roeTHjp+X/McunC81PCEMB6aLDW8Pw1wJPZaDWX0tQ1oLpfGdQ1A3ci8kySHPCOTOmo2HldvWyrY092WZFPJJZlPe586++bnK0oOaf8ckW5GwNhfiz59TGTAQsPHo30xNlDtM4wBizQmXDPHYnbH4/xnAXlwEh+/IYOUHCw50ycFgrN+NDE/jjF9olQy9L4ZoM+zgdVDnNBj7OJQhgHwYfTAIGzoGoEz118Cf/rG/8HpN58OI/tU538M4PF7Ph6es2wHOP6MtfCYd70V5h73MverxWx/nqmkDpjh4ZH04HAS1JSUXD5syy+IzR66+umg+3+OLFMCEBSIuNdkMHQWs2aN8dvxwNBihMgTLc3whEouJXdEN6azAn3GmPax1RJPnV3xJgPGItqPEfLTalmqDsIDQ+c/tKQxHoj4fVlsoAFUw4LdP81qAqoKMApfyv4D1epVxMZ3xWSAsn9aDyV9ghokXKbEz2ByKGAhxyHOOzzNtJis6kvaYDE9u8D7aNrbqcGzdlwBiM30+7KAuu81MoAIDWRXGEK3sNOuGZH/1ot6/X0WrpnVj2b1SPn3h2VC4q99YHIyeuiM/tEwRgSGTCopGcLQhxlYImMYM0s2EKPyPW1RT+3tZSbafQ73NJhnVA6O7Z/JkmCToaJyuXA/cklw/f/Q+2b10Pl7fyijhw4/B5UIE/xsCJJ9yxhDA6tBKmlILnNcLqPtNFxXo/eNmrRoMlExRkHJW4wMT5gSgrpuur8F4BcZwtDvWFOWma55EhYvHBsBjxwY+e/YaAyVZcr3LJduiuCJPICIw+CZvNMzULidbvIZKvTHUQfLZEwS5D0Oo5IoYy5m3yQWS92XIe+U7v2EoSPruY0b1sLJV54Mrx/8GRxxzHnwlju+Dn+54S8w0hqB/frnwgfveBTc8obz4NIPXwpvhifAjoPTou+p4OAaXHzlYHE6ZrJVYeimUAXWzLNSVti10dcW+uoCgGhtmeGJ3xcP2ibbzsnOixyvRkdrUEa3Q8Ykx+Y/7B1Dp/TstQhDp3yRRsYpFtMZgk89qDGYHP9lK4KsGBjnACjLnZJ+2SZTZiDUkjNSfX+6nfqLC/Uy5nYqJsexXZzt8feil8BKkRQUYPf1taWJgjFHGDNdl/fW0ry2fbspzUP5IspcjB4+BzI2NzBiaCePrJn1ACYDiDjQt3lAGRODUCs/ze1rjQIyPCPkAWY1R/rEmUqbnS07XlclWsDd0/7zwTIo8gsk4z6qe610lqZ+4KFLkmuQJbFvMWsmuqEFWaZhb8+ZPksmShfHnDUKQH16c28qZU4UuW8ceMyZA3pdNbAiGGNoLqQRQ6e/X7X8OLpv34to9ceZQN0vSCmLjPe1IKd0x4+SY+HzIWKFBAChA1p9O+EBrRY34B6c2OexDQy1HjoqpfUGJPr7Ve2zC8dFZLvVsXVM72LmOxVYw+PHz6zxyim5LFNk6JQeMgkYmtupxuB1r+zvk/n4+wfXJE66Kc05ZvFig6hKTskC0/1Y9xkaAboM9i0nEJyzeMK1DVECHjyLLKYMxESAmQBDXSY6CC04Z8Eq+NP2S+DsTzwSNg1tag/sAnjUzF3hlce/AV56+Ethxov/B0YWr4BHTNtBlHdGD2k9Q8fOjxsj9OxNpiqAbioVy32z+tHy5Hs6I5awT6Ypip55R3vImrZTm6JUPyOAjvf9WaYT7kPZmwMk7nu1VM6DPsvVsA5Nz5Clmnl+zdsJMqqMXECTgQmyMwMYWmxPYPoMCay/zwJjZvSHkSdkat8jAmyUFAr3Y1i0OLcvzayBXLPAiBnn0WANAzjywLAR0MqLyJqh7GsE/OGLxjAz6ZzRB2604cxpMer1drzETWeEPBtGXydK8/D6Y++btoiMFr6ceaWAzhsCsWtPrck9qDH6+kxWlUnqRCaHM+FSv2JwQ7RYoxg82r2I03Q5pT8uZI28vDdZaBNmTesLJgvtZit9QwZIe7/8wz5FShsZdQwa116LLaAPaSwjG39fW9eV9T2G4xWYaDdn9xmVZgNGYc4q6E0BVCJfFIChFj7uZLLV3DQ324ihU7IUzTkPZ+THCS6P7e0P1flxHIiIDB05z/S7UQJ0/tz4HvzILZOxeBYwDD1bRp8ZBysUiNA4BhLiLQGs9rZYRurgcDuLNxpDHCMR9FpMlmWKMi0H9BnHxiJWsqIEqrGjpsulNJ9hGOkYhbNXXw1/PPGH8Purfw/rDl7X/uUQwB7b7gHPWbwAnnFtNxz7uc/CrGcf6361iDGCo15OKTB0Y/iAlYK+aIxiVDNJqgC6qVQBrOkOltwURWQXAhDJYOgCa6QzfXXQuSHdNDLf+L7acxqN716BoVOzyRxYk+WUNUNXS/xSQwdB4jfR/kAuFa1MQOIxXCZryDIDEDEWo/6LTYpIyGH6fJ6fBTJCD50hXSSsgNr3SHrRAtDjc/LnHiVlgZ3WXTYtZjFhcsReK8KIadvhQCxDcikD9ep1IUJDZwwDUJWYNQ5ELJdHIbxXZagkcJDDCgQnN2L6oDkmWu+hSJapA3V/j4QsJsPwxXRe5IypBZ6Dbb+QH+efVgeGzmBwadwAY0N5mLFseOIZMTmvK5HLDfbky2Rzwq5VRogyGYp0ERfHGmtEHxxYCzH/fg2Af1h/KEAfLqnS1QocbZB6EclCW7Pup66jGsgKETtUTqmzb6ABMeLGrMptBYYuBYbCdTW24+413xtNQQa5P1wJfYZ1Dtt4GLo4TDsak0guBdBjuGUmLJZw/MmcJQmk3xdxiY32MXM6+57ibNewIN1kUsmhDDml2PvGtyOco0SWKTGGOvsWmD4PDIkKaHhoEC646yL4yaxz4K9H3w2rzz4rvG6HoWnw7KU7wOs//DV44rH/Akue904Y3HhH9KCLZtFFJmCS4Uk1b57TF32HFoau1ENZkamEYWZSL34zetYyAIQZYu4X9QHQGQDT6tkakySXY0CEeUSa1wZikjFIAB44BnvkBDAS9Wx5ho6zeOGJN5VuGmAtMGuWxLFZcmqZwgTwbIXBcwBlGeIYuYBJL57VY0nmk8jFOBsmbcv/v5Owqvy6Boau7ntMFpp+X3SBaPQ/BSBmOj0a4DkHGObIKYlTKn1NvB0OsPXjMhlTxtA5todJm+tj79OdUOlng+L0F3pyXPaVLNuO3mcNkrJmExIGVq33h9WLx41KLEmuATBT1siQiU7PYEPx/YqLSQR0HNQQU5QmiWPU+5Zsx0suCYBQGDon7/TXTAWYBEBwppPGH2iZd+T+UIEq9s56MK9FX7DsUQeM0S00OUcSENUeVNB5yz1r7aw6xTgl2PKT86galXTD2IgCev01pOdRmXNkZqJkZEYMHX6mt1rhezIA18qExEUA4KJZAD4ps0SNSmq2SxuTbscCIgwYUkAjOWoyQJuwihYbJjBmwZ2Rj8H7n7HqNcCs+/zDsVUgg+63Zh9j0Nc+NplZjCIJEsmlBPoymDVmnCJJF2lvIFarpwsunvcAnLbDcjj733eFlRtXAmzTHrvdtHnw4ie8DF52+Mtgt9d9H0aXrIKd5+3XPo/MdTOa08CgKO+UsvGsHroSW1DqoS0COsxeKy5fNMw8zD67wJr16GYeLG7AtMnPybyTpHgik6P0WvljpwwdB5mkhy6ANY0Rcpp6DyDYfHChy4FxjrlMDkMpboeDNWM7JsCMn/xZOXThgzBDchi2RXutuLlI06Je6XsM554sfpJ50zgKb2hgMXTBiMJgqSxw4I/fYrsCyDAW/jQew21Xn3NgzTJcHk25KZeZRdbZ9SLSLerx/xrApv0mmulDj85kRL14mlSQXJ/all5gYHLu2QDWjLwy2mPptmMwz2GMdZ/phjjc7GbCC/bInVIz2CAMjJAP1d4O6SXq1WSAAkOlyJ/dXLTQbHoPNfT9OWCoGbnQviUPniujjvDAjoBJb+QjArooSkDeX/05nMFQ4rxVx0gCoDTnScq+9YzYvZGUoUvei0K/nhYIbvXHUYauGuvccjPAUSSVpP21FBxZskyLxQtMn2eEjDES+0b7Qul2hgwQ6q+rN9dBN0+BBUZANkbiWHj/YLQtBvqiObFr65xD2XcQZ6gc08fWHzL7xuSUfYbksqGnD+WU5y69HP5w1RecnHLVoavav9wIsO2sbeGpC7eBZyycBy866Zcwc/9Hu1/dP+2nLvbJM3yyVDKek9RD5+cUthNiC+iYVCo6maoAuqlS1ErfAkceePmnfqKrYj7oq+V7Bvvkv5AFU5Q6h05nqJJeNGl/fvGHfVQdVa8VX0iRMdDZYRsx4O89c6A9GcbteJCRAEOyXQ8ypONnTJbJdFry1gzTh9pcxpCAJsySxQj15ktJq3l3SAto6kyqgWcXI6EAMRJHoS7+KAhXTDiifEEDZIUv7yCV1O9ZD/pEkOUlfn6MZVRiMXTD42ADLcDPpKTtn43EzrEUPHd1wRhITIbEUhgAQgMZfs5U/szZcpIjVYNw5T1Nz5HFrBmmKOG+Dr020nVtBvw1eKzmPDSixz+gVbzChmblntEHdAFktfTroTGmVAaoXtf6wRIyWe3j16WCer8eWbCr5iqE5dWMXMi+uXFMYJaotNeDVWcuJIM1x0BpxiA0AkBpI4jcKZsiCWimm3rtu6FjJCNGQo1RIMcV7iGDoaPfw6TPUDTY2NDkYCn00GkOlhYjZm1nmrGdHFOUwFBVwEjMs5MZQ/87F8+ggTXSYyyyT2zeUQ9mdQ/boI+zZkPpww7OPlbzcAw3U/Yk4JEFr/PPWZRTnnfnBfDj3a6EM7ZdBqt/Vcsp5w33wNOWbw+v/fBX4YQjnw+LH/cSZzTWO6N27eXxBpwxjOY0UPXQeUBHWgMCQ2+4XAZJfumhK/VQFl3kd2RFAOisWRpQ3tyLZxpjhBBzncWzjEPCHCNTlDFFKkkCwTmT4/dFM+YSUxQiudTc94j0SDNXofPzCxuTofQLGyvPbzw5fCLbw2R3lrlKABCG7MzqRWMgVNwfcS/1GWrJosVfDweeG6ImnDRPWfgHyWW9Hasfy3ImTUKqc4CYKN9jkkuLNbPMTEgOm7Yv3mNpBa8HkCEtIomxkFto9+susJRVVWWylkNflBspP1yJpHnhAYzMZLhjs0Cvn7clpwzW9UY2HGPxzOvhx+DnMjMEoudIY0NF+Z5iSx8/8JBZIyeR9e8hTUrrrNQ16SZh8VRXRSrLVB6aUWZJ3Ze/zwjzyO8z2pNEzWXIPRHNL8rYUwAUPTbFMCs61xojlsmYYm+wq+S6Vv934LFlylujrDoNhLoxyoOKYMBCWFUOjuj9qgIfBtaskGrOiFHWjPQhRmNyZJBDOU6Q0nwM4xDFLTLsY9aMOgyc/C4Ba4zBjI8tZpYiYMhBFgV0vBfPg0eJ6WMZc5G807tTesMT/3oavF69vtXdCRfNfwD+ssMyOPtDO8MDmx4A2Kk9fLuZ28ILDnkhvOSwl8AeL/0mdG4cgF13eSL0dLelzsk5YnLK0Ptm5MeNSaCPxS3wOIZoXyW2oNRDWpRpMwxGwhNmC0DxnjXLzCQjoFy1Jaevs2ILeJ6dCbJIXhkf4+fjGLrOhp6tTuLSpsg78fd+O/wLOQLYBvvImSwRHPEcPmPhH0wfcrZjsIE58QfBebC5p0+ad7Rgxz9Do/p1pTl0RhxFLaPii1Eqk1Xke+R8aKwZZUns2IYM5pmfR8sJNPQiGuAxSC5bjfeZk+TwnkbSjxV6OxJJmSCD5GwPWdiNeRCesBR+Marb24vvaY3toAtWbc7ki1+8r4fG0dfmr5lhk+9zz2RZJttO9TPREKi6Z9tsqPJZhA+pxtMjpZmiOKZPvtciUxRNBkgXpFovN2XUm3LoegzWnfZq+vOmhm+3owbqedZB99EY/Dz3AIrKAEmOZSSDpEwOMVdxQEMxc5Fy35J5R0xfAxuK+6nAju66SXrfjF68RmfOii32fYZxfxwDPpbBSAKyDDmlyNAx0CdKJTl4zJFuSrJMpRdPOnYPZp3jctWLaYIMxogxeWc0pwD6DLDCwJq77r4Xj4EVyaTFBH2cxQygr/33cMconHn3+fC7G06BP1z9B3jgkAfaL9yEIG47eMpt0+BZK3aAl553HvTOnuV+tXDaD6C1sS05de8xSZaaMIteKinkxw1UYzAGiI/RZJmC5LIwdKW2oh46Q3LJQJbJvmlZbWQ7JlhhbKC4L+Zy2R7HjBgIEAvSI74/D2hpIHgiuSSATjPYyOnZov0dYTtyv150bBYwthbswajEYDqzHDWbQXjI9ApMjiHf8x+EGccl7S9iaRBACOexNrJBEK4BMXLNNNMHuvANgJ8DQyJB0XrfyHkNLluGy6Vp9sNcLk2H1xxTFCugPFwPIp/E6+bvcXoc/jy2hoQHFQRkNDzwiPLK+LyjDC1Fmhfei2TBnjB9VLqpsCaS5FI4rvCU2efHWX2PwfDEYLAt2bI336HxD4pNfrgeEhsqGowo1wzPj/awi8oXgwmHwr5RFithQzOY10hOmC7W0301gAzK0LnvBtIfR75f3CK7MsyKXBXZd5B0bHR8G9AJ4CgyV8k4fgoMFYmjY561/kACjMc00Ef67FTXTfLZQN+v9Hu4nnMtlXRghQZw8x46QZZKez7pWFu+KDBrAfhUYC2woVK/HjNOyTQzCWM4EOsRDE8UqWQb0DGpJPkMrg1Pmpklz4jZLN4wMyCRxgzpTB8f40EPlXeSMcMjw3DmDX+Fn+53E5yxYAWs/U4tp5w/1AtPW7E9vO4jX4Vj93kyLD7iFe3TRyT9dFuSBDQaMzAYB68b+XFj/tjI52lQsPAxEkNXeuhKPZQVLVr8l4SVQ2cZlfCeNaHPLuwvgIyWAR4tWSZb+GLhF0wvCQ0nUkm3sBcMT6IFuybzIqYoKlgluWe+zy7t1yOgWDuP9DWKBDbq2Qrhwcai3mT6mgFEsh3LgMZk6LgsU98Xlckm86a9PaoBTTMQC4sYSyZL96UZbFAmR+tFpMxrcCY1GFPLUdMvgIyFfwrCDWBo9YdJjqL4MwLo6ALRZSJB/CUbbQdfp51rIvMaU1xgo4W2GltQvxd1ho4sIlVpmrBQUNiOJqBeu6DqUtqkxzLjPSTNO44J0KSJBIwo7BsFhuFhn8pkEcZUk+9FrGpLt7fX5ixd+4QNFICIMZ84ALw26gjn1DMQUtA9AcV+7vRYkn3jvSgAschchRq1WDl0CugLLrCR5FRjzXqgw89PMc1xAFMIhI7GIBtK70diiCSah2zqZ0wW67WSQCZRAYTtcEBHDZOwJOZZc8K0wq7HwwbS7bAx1ETDXae+3uTY3b9x3MbNNThiPX10vN9Hcux0m5x9MySXHvyJfWaeDZQADZOTSn1/wz0A5227Ek7f6RY46wM7wupNqwF2bv9uwewF8MLHvRBefNiLYfeXfKMtp3zEE6BjpF5ThrUXBasI1giIiiSXwZ1yKJK5xvOuj9+pT7iSgu4LnYBHR0NWnWSKUiSXpR7aogtNrY+IOi+GHDpDBpllnGLI91oZwFBi6Jh5RlgMojxMAXSxO6Uip/Sv8duhPws7J/EHnhFqWZJL5VwLJjUqMKQfYGKfIZfA6tfMzFjjTJ8lFbTyurijptVDV5mZuPOhsqH6wo5KLtXsQLpAzDCyCV8o/Jqxp/CuErZDMB8ypM3OulsDvX5OljQvx6RmOKOnj/dYVtvq6FMWmprlOpVBqhb4wvXQ2HLXiyefx8hUSc2E9A+WKEOnMX0UGMkywEZDHOZOCTk9low1SlgaZDtwEaLcs5F7q8pOGy6XlDXrzbhmgd1S3ovRdjjIqBeb2vUQWUXNzMQA/PS4ov5q8vmQmHD0VkxntGBnzJLwWRR9NlCjEiFjLYzRevHo9dDiHyhjGoCYIsvEc+0X+wrow+BtkVWkx0YYXP9zztik5iEUZHnw7JkcCWRx1kwAfbRfT9lX4oQp9ConTJYYf+D3xcHjiMHQxX2u+PPQH0d+p/W1xYyYH8NZI8o+MTmhMCY4OHq3VKkXzX8e9RtMH/sM8SBrYEaXc6XEP3+69lRY/7gNQU65/Yzt4Cm3T4Nnb9gDXnL+udDd1R3JKRGsdVbS/uiBATM80XL6/BgHxKgEVAFiY5FMVO6zi4ChwBgWl8tSD2lFgEpjn4Q+O6dzm4BRSWCWgqOmANZ4z5YFDKk0LzEqoSCrkuZxUxTqiKcxdFEOnWxmElgsasLBj80vbBw4UAw2qOSywaijOcibgd4s8wyDNbNcLjkwtJg+P6bKQKQyWZof577g8f9G71swvVD62kzmlRp1aH2G5B7S9kXPs+oIR6+rBZ7Dfa2fRw8GLGYtlW7qMtnwxWQydM0REZFZxZAluWzobcLfq/2K5P2qgPCof1KTSEsg1Ig/gBzzDEVuLMUfiJLLEL6uuCrS11VgTQJ0odeMsKGpkY9npzvVz4co9y1kw8n7cue6ySbfMDwJAJeCLENyKbIv9Lrm7Is8XIiONwKq1feLALJoj2GYezJmOPocCg/F6JyYuYpnjCMWC78DQ1Ydso8ai1czWU1mN+74A5Mmg+e4P04bwyMJDNZMAr3cGMQEYgxAiSYkvcxRNgViHGRlmZlEPX2a5FIA/Gw77ne48HeGJwb7lsOsDWTIIL1UkB1X9O9qHjX71NfM0NHtBNAzCOs2r4M/XP87+NVB18L52z0AA9/9fRi3/WAfPHXFAnjt538AR3Y/EpY/553Qtd28AOboucD9jHpAR2OMKKAl7BsHfXXv22DojaPsdnSOBofCsSfXI/QQDoTt8DHcUXOyVQF0U6WIG2Dt4KhkrFVfTDpYIwyU23ZGtIHRs2Xm0HFgKC1a/OIPJZDexMEyPNHke9QJUzVFITIvL7nU9kXZQMNgo3b6U/ZFP2xz+qgMt8zgPGmCA0MGmEgFM5hX/zPa90gXfx6EJ/lxVOKnSVcpEFOumWCKogEIU75H7mk1FFkE4cKinl0P8YGHXyhYEj9mPmRa4E+v74/EAp8xr64UANXuWVMiSyhjqjzwiaSCGgjPYvrq7QTZtia5dCxvQy8eedijggyasaaxgbQfQzROiRk6cVukTzmwRpY0UclXjMfYzJo7PyojlMopVedFasmvOpMSgG30vKrMo8QqaqZKCET8wz6UsdMFuz8GzxpJ0Q7seyp8rlGQRfblj48fW3Qt0DhEkrdir6ZXybi4BeW6khBzPbaBzKnaty7vJLEFSX/csNxnaDlPisAnBsbSQ7Gkr82fI9HMJO5ppOdRA1mS5DIwff57LwLhTCYqmaLwYG1iChPAmiSV1Oz2Lcml1GfHjVNEU5S45zsrfFtg+laNrIffPGIRnL7TDXDx+xbAcGsYYPv27/bYdg/410P/FV5w4PNgh2d+GjqhA3bf4ygYuXdJfH45OEKAFRi6Hh2seZaTfkcxsOalkAkwpEzfQAVmp/dF34HUFCUAXhxD1i09e+8G3TtvD9OOOBAmYxVAN1UqCk6ubmIlWNuV0Y/FYwLEXivmhCmP8UyfFVCeSsFUZpGwK0k/Wo7phZcqEiCWgox6O/q+BPCsgLX2GMVuXwB0ZrC6Ya4StmW6jma4XOYAOgmEo3yPAjwhyDs1RSEAouEc0ethW4VrLpfSdVWkYPj7ppzCJhAepID5rKrJmPoveGkMD7v2x0KvD43j8A6WVk+SlkVGz7XiKBr3NilsaHTNFADh5+yYJWVfYQyRbhrmEY2Zd7SvyQLz/km22Bs5khqeqKwZmbdyHh2z1gB6TTY0On4PVmUpcdTjklwzzywRkKH1/dHzyEEvcThVQTgJ8Q7HZcQIhHkNMmk3l+ZJhidSfxgHIkNKn13EBpIHENEYpc/OimQIrok0q07PvBurgsXBkm4y9q1eBDNwhBJgbhxDpJtaL6rqYCmxXSFuoLmHzo4/qOfMj9+P6fT5cdX2gt0+BTUMhAI1PJGYLG8KEwxPYkkq3aZtisIZOkEqqfW1SW6ZiaOmBDBjxnDZtEH44znfcnLK828/H0YfU31PtwD2nbMnHH8twPNmHgpP+9/fBFO6ezu72g9P+geDPJGygdG8cT/VGiAZE6TLBkMXeugGYdS7V9KHZWzMmJAvR/eN2xjb3C+PmTkddr3gpzVxMMmqALqpUtICmssSo2w0CxwwACEGJ49ljPFzau6z03ogotd1dui5b3Q7GvvoD7+DgCzejxbmTLbDpaIRQ6eA1ZwxdIFouFz6QHYrWNxvKzB0lkzWcrnkNvn4oc3t7QVAJ4V0tyeE/YqKXIzYjquyOz+GxEik55EstjRZKpXb5sRRaFmGpBdPY6joz0zJpR/jv4wkqSQ71yJ4HEoBnZP40etD5a1eAqswHhY4qM81kQEqAMIyoIneZ1psQQDYutxW7OnTYguIvb1mQuHAleqSSwHdNHkBje8XyfDEyOrT+tpob6gmFY36Rxt6GtvAsEs5R1RyqfV+1Q9gVEkyBX3Kw4y4983PWbmuVEqL55b2IoZrXy3GUbqKC/GIyWHMmiTx48yScB7VQGwBGIZsNGM7/ve6vNUzR0b4eGANSbC4Kd0kyz3KLPIeQtwf9iIJctLArAVJtiWntEBfhssljwmgQIxLJaUoAQ4wpxmSS5Yf51hUPEeuv1UAWbgtNIXxrJnpKumlkkbcgI+dsMYE6eZgcw6dAGooeLp75d3wyxt+Cr877DK4Zu46gF/+NIzbf/1seMaaR8AbfvoH2O2GNbD8d5+EaY97RFgDOIYS+warQHSJMeQgy69JE2bNq0pQcqlthwBayb2SHv8olW5aLJ5n+th23M9o68gkqwLopkgFENZB3Rk5oCGATgMZ5GdBDjPWPEbONGMMXfVBGYEDKnPzzIHC0Fnh0lF+XGOvlcEa0e1U80zAY4hIID10fNESpIIo3fQgVOn7w99nSBzDk3yL6czqxdMll2HbvKeR2ttzJ0wRrHkWk8gptbBvx6oqrAgFYjkMXYPEL3ZnVExRqntRPC4S+6HNh46zgrwTYGyZcHgZimFkEzNC2mK8bfbjMs001gzd7hquh2P6AnjWgUjz9TAksGTOmqNmdFzKZ1FggqM5t1SJm+68OJIuDjjI4Pb2Xr6msaER+8YW4xT0aVJRUZkgg/AI9GkyWfysVvrsapbKkMlS0KcyuGSMKiekPXTMhCJsN9/MJORsSWMowNRABmUMsSTTJAKw2n8LQIyCJNofmDxgENhZOmfWi9dRMXSp4Qk5R1EgeJ3DF3oR/TFJ+XH8PEr9aP4YqAFNAsRYf5wFsEMkgTGfANQFkxq/3yDvTFll3j9JAZljMRHQSVECLIC9ziYVmLUkNDyDfevNGCOaojBHTT/PsTG4ZdNC+L8974IzdroCbv7wj9ovnAvQMQbwxEcd5dwpn7vbk6Hrmf/h1j577LgvbLry/OTYw/4Q0EXMmianrBm6RE5JGTohg47+3zlhKpLLyFylf6ABYA7B6GbP9BFVyxSoAuimSkUAovry5207dEGtyRLpOHNMtXGrh47KoVRw0IrllAJzEBbeCLA6FHBEIgmaQ8M7mqWSGaAvNk6RGToHsLUxpHdD7dcj+w/9FlZfW5ZRh/K0ny7IeH+cdM3oddXkaSR8XZWdWRb4ZME+1iRdpeYRwxYQU8AadW71rLJh0qIxVPRnlrFQVvwDcxQVXWnDYsLoj+PGIGLPFpGMNVyPKOzb2o4mAxSs9C1zlXpfCmtGGXWNWYuy8xSQYcngaA8dWZjEIIO8plqMS4AuYqcVN8TIDVKRJkaW+5oJSdQbmUrTou0SGaQaCB7JAGXJpQX6IvZN7dcjC3blcyaKbGhY+AcwI4EsauRCxkTMEgd9wvXmBiw1MJQt8N0DQwHQ4r7owx7RUZL14sGw8nlFYyTwAaTgqCo6gfI58XBtiQ1PpKs66EtcLiVzleo+rM01UsmlP38WY1oHi1sMnZ8PAb04bub0BGBG887IdKvz45rjBszQ8ASs0e0w8IigBcbgmr4VcOHvPwy/v+b3cNuy2wD2ao/v6uyCo+ceCMdfPAjP2+fpcPC/f9X9vLV+Iyz0DwzwPgnzUeSUGcwaHn+nB3Sa4QkxM0mdMFPDkxT01f2B/nwnsszQ0zdQM5gF0JXaGissTvGN4wkwjVmiC02J7eHMgeROmYRd69LNsIgQwEHcjyY7WFL5Yt2PpoAjw50ybDdi+ppNONTQcCcnbAaPtZELA4ZRvp7CGlUOkm6c5uBIF20Z7pSB6TPMVWI3xDhGImJVvRGB5hiZcc0sZk00oFFMUaKn+VqPkGma48EBkXca91kYYzJrffp19XMy2LfE5dIwRfG9b0nOVgREjaw+CiA8CNckp8SoJA2pphI/eaFJr33Ij1PClSNgaBmwaOxTBFQVkEGuvQ5m0+0kICOSURPpqgaycH/aPRtABJ23cmw5zCIxfNHiKNr3h8IYRr2RmuSSsG/Kvij7Rq9HpN6gjrNRxlwMavwYVxIQVVi8yISDj5HuEdL358YIUsnouDRgmPTZSawivYd6snrxfA+dk8DR8+i3S8xc3LmW+tECEJXki4w1E/sMGTCU+uM8a8aNUwR3ytCvJx1/IpVMQV8iE2XAKDp232dHe4ytfjTesyaamVT/5i6XUn6al1wycG27U6b7Ghjqh7/d+Dc4+ZZvwp+PvgBWjJ4J8NfqdHb1wpOWbQPPWL8bvP7UM6DnDxfDqt98G2YevG2yL39MkpELP5fc3VQco8QW1ECsBoadGrO2uXanVMHaADVO0dwya4aug6hapkIVQDdVSmKorGw0vyAxHSy78yMJLOkm/UJGdy1hTGye0Ro3IxZLyjR3SrKICr14MtsThY9r57GzZkPTEPNWMzAkjoFqXhcF4YGhsxb+hnwvhLg3m3nEDJ0GsiomZ0iIJJCAWM6YRLpKAL92rumiXpEKSmBNl8HpfZjhNVY8RtV36Lal9T6RcxH6Hq0cOv+lLjhY0p41zwhZ7pT68ZNr39TT2FWzZqYtfVOwOAUQVt+jllNIHxo1SHLb28kwDmmSgJLeJz4uLG4q6bcml4sMT5rMZag00ZBuqnEc1BhDAdiiyyUHjyII58waAUcN7CwHa+4e4UYq1cOesMiWjDqYO6UEfNLgaAFkhUwzCUAxiZ+QsVf30OnAMHFnFFnFuM9OZPF4Lx6Vu1W9XzFYI0DUsfPDOvtoxg2wcz1kSSUl6Wq8+BcNX7SsOsmdMnHUFHrxmHGKCMKj/Li6P4zOLTZFieckyynrvq5ojMSs+TGSvJOAnui4qp9jvMAfl5wDJx9wPZw//1zY+PXvtF/YBzAL+uDZhz8f/uXgf4GnLzgC1p7wNrf/bWdtC+sMeWd7f3WmmwrEqOQykUH6mIDBGtBxIEZYPMl1k46Jsuo0A5YBwxSF5IKOrt0gAsPJXgXQTZUiwdo1oFEW0FhewjOaI6dsdrk03RCpXE/pIzPzwcZS0JfMOzIzUfoDSTZaHRpuMH2qW2gKDDWGLmKoEvA4IjB0yqKWfomIZibcDdEY050h3RQcEk1WVWMf8VyHGA1lOxHIUORZlsSRyNc0Ew7ZvVQZQxkqTUobGX4oIIN+wWtgnj45FKMm0utBF2ztOZGHK5q8VTJ8UccQsJbDiKkLfytYvJZBauBxXHOmzKNhLtLkYElliQlr5F/jwVrl+BYtNJlNfvhMk2zyOXhWehotqSg1g9JBHz022RSllkhT8Mj7umKQJc2HhsGrIeZRBh9Rawy3EnYw3Pc4p9ZQNKcEiAgsZs2a+THpvJNoAymrjvWQ1SCLnGv28EVk8bhbpgCwI5YpyldM2Sc/b2qXH3q/UJbJ1DaJNI88XEiAjySD9N8vluGJB30Wa+bPo8liMrBGwqC5UYnohMnBI4n9wWPzJjp0O+HfEaBLGShusCKBvs5xmaKwXjzJXIUwfcv6BuB3gxfDWV/9E5x727nteIEd2+N3mrMTPKNzXzj6nHXwtGe+CnZ+83vdz1sPrIW11XbcQ0dJ3ukMT3oqcyHD8ESSXNLvKPq9hjJIRXIZ9b6NJ4eOMWvoTok1urlfjzYg2x1du779s8LQldoaK3yRUkmZ5s5IQRZfsEUSv+rLTzJFyQAHQeLIe+iEOcXAR2HEIndKo6/NL8BUAKEDsWhMkJ1xdoWYomj27gRgu3BtCYhJhh9KHEMjeA6SS+8IJzF0Y81jcmIkJAdPbTGKoNgzrxoDg7/X8qhEqaDCztIAasO9tKl/MnJK1dgeeu21Me5c+wBqzuIR5tXKBfTHT54kJhER5Fw3zomCZ1VymWGKYvXZUUv+RvBIFqMqQ9WW9opzlkBP8r6v7w+VeRS2w3t+OYBw5g+4IIzAAdkXHUvutej+oPszohQ0qajMLMogi/brJe9FgTVTzUxQBqj1x0n3UDKGAP7oPsZxfSkIrf4eA5R3UQBR9/S5CuZChgxQ7P1i2xHYx5Shio1ZZCAi9MaGBTsDhnQ+BMy28+wMpiv04lFg7OWX9fxrYMyOjWwzjBGNShiAEtxSVcMTqa/N6MVL+9ok9i3DXCVhJynorQBdTn+cB5JW7xvLs3PVl8/ipQxd7Kg5BmNw6/AS+PFf/gd+d/8P4JqjFwKshvYfANh33l7w5KtH4emwDzz3jL/A2i/8GNY+cDJM66uMb9jcHGAT4g/8uXC/p46RCrOGYDUnPy7EFiTAsD7+ZrdM7KFTxlSAbmxTP4xuakcSdHrTHz+GtCS0Vq+r5lwYulJbY/n1oQVo/IIef69EG0SgrydDcuk/kBEI8jBjQXKpgkyzr42ArMoUxQIZHRm9b03GGHThn7CKFIhorptR0HsDUDW3I0gu+XYICDdBX+JyKbF4EqDTgVh9HpVFJAFHmuuoJYOUsgMtow4NPEYL7QawZjNL9KGANmfhPaRFNhigj46jCw41qy/DzCTqR9PAAWU6tXkbUsmor6spboDKEg2Q1ci8GgYsdU+f1WNJHgporoqExfJjnVuowC7UsjsBZNH5RbJMjQ213CDJnEL4uALW6L44Q0cBdiNjqseDRPJFAWAlY9i55nNOTC+k82gYlfAxIuhLYgt0yWUdSWAwQhz0GRI/GfTwPjuhX4314oHAGCfSTQoyGSMksYYeWLptBhMSy/CEm6sY0s0kENzo1xOYvuQ8irEFciRB2N+MaYRdImsUdr793CgY4cfPewPb4+XcNxk8+rDv2hikNdqCS+66BE6+8XtwyhMvhoUzNgP8sXrdGMDhMx8FL3rWm5yccvc13bD45LdC13ZznAGJz4ajQIwCrki+KLFvGzbFMkjOvkVSyVS6qccW6Owbsmsi++b3RRg67k5ZM3QDMLppc/QzPu+xkX5orVmfOENPhSqAbqpUkArWYE01F7EADX2N5dAngTXSA5H0t1SVMlAUHGjGGEJMgNqPZjGUqeGJDgxJuLTFKnr2LTnXggELH0Nlmd0Z4EDLNKPggPRa8QrMq2ZUQX9GFwgKa0idHrWcsagX0QLqTSHulFlL+idp75vCvlHAr9q7k3so9I8qLB5uR1vU0uvhpTkamI0WI0ziRwEL/TLWrr8VpRAxYhkAQgPhkSlKc+9XDhCrrwd/AFWrADR5ZwwwNYZK6LG0wCOViNN502PXQAYF1357iYshufa46G8M8taD3vOYNTpGkW5GjrOK5DKHwZUeimiSy0raHIyVLFdJicmh73sKoCz5XgB9reYessgJk8kSw6K/pYI+0f6fsYE1eKTbYVJBcl1D2DWfD35mMMaYSzfb431v3VByrmozk954Ttzoh35meUDDYhTi8yi7fEbHZgFjaTucXeoRAsEZa+al9FRuyA1Yov3xnjXRFIVJLqcZ7pRCjxiXXG4e6oezt1sBF9z7PTj9A2+FlRtWtgfOAOgb64KnHPQMOP7O6XDU6Sthn/e+DeY+/SXu18ObF8XHI/XHVZ/rTnKKAMqDPh434P8/NKyGhof+OGpCwkBWFLeg5dCRa4umJxLIivLjQn+cwtANj8Domg2qnNLNEVm81ZXksjB0pbbGqm37a1MQ1czCMhehC81geKK7XCb5ZPSOYsYQ0v7iRX0z+6aaVZCFv+4qWS02HOiVQZ+UVZf2UQlgTQNiFGAr+XoWQxddD4V9ixeIunxP64+LgjTpghTnJBlsRGxog5wUz7Ma20B6GpWenBioN8ggLQdHKoFVe+gkiZ8CMjKiFsyexkiWydg3wUFRDAlnx9+BUQuaLJW6c6pB757lzQAZZFGv5dBFQEQJ1o4AlCbdNILFo95IDTxSFkt1wkwBJh/He63qBbvOnIggi54LC4gK4FnNoTMzGAnbpclbI8MXAdBQoBGZ5gzr9wd5cCD1IgaDGvx7MI6ricxV/NzJa+UxEpOlsEaRxJH30Ak9ZNzBUpLJJj10Qn9YAlQF6SY7riSOpLcnDfGWgtWZdJOO99c7bIe8x+rQcAZ6yOdZcl9X11g6/sB0EdCujZH79aT3GWP6eoVAcA+gqOEJ9oehSQeTnIrZcCHs2wB9HmRy2a4bz8CzxHb19sCq3kE4ZeByuODbL4DTh/4C/Y8dBlje/vXcGXPhmbscDUf9diEcP21/2O+Hv4AV7/wMbBw6nwHDeD6jWtyAN3whPWscrAX2zRmMxFl+yTmioI8DOpIf11l9d6tyyv4hlaGLnDA9oOMsHvl/a+VqUXJJt9VavbZ6XcriTeYqgG6qVCTfk6WCAUBETpgKs0S/tCTjlADWyOJndCy2t6dgLWzfAEcKgArbwS+lpv5AyuJpAIL04qmLWsJiasCQxhboIeYEYGt9XW5ffqGpzJl+iVpj+vSoifA6Dg56O4WoCR3Q1ayqEdItuIXmMH0pQ1mzqjr7RECWwuDWPabNLoZtx8QGeae7rpoBSX2/qj2WfvGH9ysF2NgfRxlt/xCiys9rN/Qr91EO8LGy4UgfrnqOKGOqMUJ+0WqFwYuGODrb0+g6akVfCHLC1DiFMlTkIZUg3+Mh1dF5pO8f+lAsAoZkPrRHioIV7oSpuXyS+1Flyylr1nTNDDYwYvqErLLo2Jic0gMR2aiEAZFoOz26YyQFqsr1SBkxCawpY0QZoGHCwUBfzVCm/Xr1nPWHAuH80c8DNDzBffsx3N5+Uz8BIjF4tBg6MRvNh2ZHgI7LKSWmT+7Fi7bDXS4HMwxPxIByBp79OUJAJ7FmOA4BXSVtDMCHAmNl3jR7MgkNN01RYkCH5+X6RdfDn677E/zxqp/BVUffCmO4RLgWNwCw08A0+Jd9ngEv+td3wDGPOgZGb1sIi7/zdujevv1dGEANBUfELbMtkfVgTQBQAdApbpCRq6TM0IXjx3MZgJjC4uF2/MMCjaHDXrzNgyLI8swfAlGfQ5fMBz/bpvW64x9Z0QZ0HQJY65w90/3dWrlGnPNkrwLopkpF9v8dMvtEeuhUkwGxh06X70Vsgsbk4AJRke9FoEaVOBLJpQb6qPxGiW2g4evhHBkSv6btUHCgs0+1KYoFenTzCPKasC+DxTMkl0luUzUuipGgC+3OqkfIdPBsYHvc9dAY4/p6qHbyxFHUfylY11Uz+4nmo7m3RmxHA1gjkkuTfWqQpJoSv8Q4pqv9f5WdzszYC7K71gTAAWEz1IV/zdDlAGN1X1RKqvXZtcYn76yz8+L4h4ihqoA4DwRP+5bSz1AuA5RYZQpCo78F6WaYk+TgiIwHkVE3grUcySmVXGpjovnI8s42CO2JexG5TNHqj+OsmcisMYAt5efxHjoxAsCDmpjpM5k1QXKqMWsWs1S7PApOkMwtk86Vg9DoHHmQwfdFjo0zVPR7nId9B2aJsPs8hzACa7yvzbNYUb+e3B8o9usxxoweo3iOfCA468Wj/+ZgLWLo/PliuW/0AQW/H8N8JNA3NAyDw4NwLtwNp+9zC5z31xfB/b9dVp+LDoCDRnaAF77grfCEX9wBe1+2AnZ8+Xth5n7HtKdBgBGNQaD7ioAbzY9Ts+FwjOIGSXrfJLkpfY0Da5rkksYWaD10M+retxoY6tJNL8uUpJKdM6ZDa2AIWhWgk3rouraZ5f4eWbZKnPNkrwLopkhFVvJ+kaKxWJTpSsK3CaDzX1pisHiOnJJJCvHLj4NMz/RR4JP0mhFGTJFTxmCtgaWxpII0P06TSkb9igq7IMhE033580PdGRWQYc05kvgZkkseGE9+lmyLhqYbjJBqQkJMYbS+NrE/Tlv4U+bVAH11lqEsS6VuqhqLFYVLaz10lgEJBU+Nx17HjLSPpR7nFjeUzdEAtiA5tdkuAUDQ9wdlu6y8xwZZZgQyrB46jVWkAKoxasJw7yTsW4fCGkWSXCzcFm6bgjXiFtnepwB8KDDSwEq4FxmLF4FH8p7GuUhsIGVFqBNmYkLi5230PVIjGyHsmr4mYmc18x0eSRAdP2OOzLw2Bvro9UjMTKQeOs6aGUxfABkCWGUZc0G6G0VW+PPMmD5LTilcj0SWSHP4uJU+NfNg95qcexaDVc6GRdvxoMdfUzrG75fPB7+fWfwDiEyf7zOMGUOxX69X6I/z55QEpif9cRIY4cyyJF1lQLxmu4RAcCZLpdt5oGMz/HanxXD+4M/hgvd+HjZuuxEAM7w3AUzrmQZP2e8p8LTe/eGwr1wCu+13MOz8vE/A4h+/CwZhZSzv9OYq/lx7iWNk0hIzlI1h3zSvjTtYBkZMz5ijPZQqa0ZA36j/rOOxBdSdUumhi/LjNmwS5+O31Vq9zpRcdm4zM/5/MUUptVUWXWR3NDAizgmTvU6U+CkAi7wu7jfRZG6+j8zox3LOm3IgeGAWTUkdBQdNQda0r0tZINIYBWsx3pRDZ7pcSkBVAU9USqvNhwB10xSFfvgbjokayIzCvhvcICkQ0/L82te+6Vx3wVhTz1oUI6Hsy3JDDExGdyNQp0+rVbDiWTVpX6SnLZL40XH0fCkMVBQzQoGo5d6qmeIIzqQ602dILiMJbBPo1UPcozlr95lkZqL00KUgo5WwEQFkOQdLZsKSALF0TpHk0M1LYNY4oJHONT0XSiRBdC4cI6bca4TNCWM0VtWZmTSbq9ROqfzeJyCcnmtJThns/QWpJGeg/Lai7bDzaMYWxEyO5KiZyjuFSAIG1kAc43sDPeiRpKRMuohscNXPHObMWDPa+1UfOwEiLAKBS1LpmABEwnuDbidmDWuGKh0TzmMAWG2GOzq2BPTUOZ9JDpvUr9cX98e57wEWSeDHRedI6Fmj/WHRnCizxs4Rl8nSuVHJJUYL3LzxXjjjtNPgT9f/CS6961IY279aOw0CbD8yHZ68bD68+M0fhmc+67Uwo28G9F90NSwduiYB6pG8k5i0UDllBGrIMSKDV8syObNWs301EJOdJ12mW1MOXT/JhuPAkDKL1edFYq5SgS6MGqi3IzN0WK0qEFySSnZ4p8sqtkAyRemcMyv+/9xtYCpVAXRTpCRGJGXfKNshP4GPvui1xRhdMEeulgqArICPWyApTo90TpobZNTXlvSjkQVyg5zSNCqJzDOqffEcPgqMNSZHYrEU8BwvfEeNvkeFnSTAkPYrpoYntTwrOd7xmFVwGaA4hrBdDb1vJotJpJIqwCQL/xoYcqDaDELD4oY4YaoSSHrNtDHULVJ5cBDNmR8/fVodOaHK0rz2/uweOis7MMrzUxf1NeD3mVZpX5dnxMictV6rCKzoDxe0OI6IdVf2JbKqCjhKXBWFXqvaFMXPKWXxkhw6AazYJhwK+0aZHCrLtPonox5CRXJJwFp4cKKBNZpDV8k+gxSeOmFW/YHuZxLI6tF7zSgI9/vkY5JoA9HBkgEWkTVjTF8IBJeAIZ9Pa5yRBNz+vyc+HrRVl1gzd90GCSMmgQwmX5QATdIf53vI6vdF4mDJQLE8ZqSZ6eImNhIIFfv1euP+OA/uONDAfSPACLENQn+gHx/OkXFsXuIoBXBX4wcH++HMm8+EX8y/FM7a9T5Y9Jsz6/kAwP7rZ8PTeh8Dr/jvb8F2L/0SjK5YAzs/+mnQ5/Ph/P3oAaYUf0AYKpy3Gghe9ZAhuFaZNSLLVXvoKiAUSS61jLmhGhimQKzOj1NjC6p9jdL8ON77Vj0AwM+ZUR83IEoup8X/FySXnZXk0lfX/ALoSm2NRYGRZ7q03q+cYG1iUpIAQyKb9I39dn8cbkfLxiPsgtZDNyYt2DXZGZFucqkokXfqVvrEhKPKvEsjCYikTmUVCYDQYiQIWGsCKziXnNDspB+LGJ6IMRLqor67UboaSQo1aV7EYjbL7rT+QPeB3hBQHi3qTRCaLsSjfVMmRzmuqBfNWECr9ythuN2XcSWpisEBeQ25thIjFPbXIJM1pYmSsZIVkaCFwUc9a10TfnAQxSgEAxq994uCDHE+kuSSbyfpa6MMXdwfJ5risO3IIHxU6f0SQB8WfoYEYCj0mWER58mo94vkklGXTzvovTv7XIf9+cWl0Gvm7PaF8xjehxLI9CDIcAtNWFXBMbGWSsaSSwpWw7FbOXTJGAGEawYsYmi4P/auuM8QAV1gnxjI2EC2FYAYAUf8PFqGJ4lxSk/GdqR96aYg/PglGSDPoQtjaL8e7Y9DgEFiXWSwOhw7agpAzOoz5EY1/tg8k4VRAr/ddCn86cDr4MJl58PGrw4CbNd+7bTuPjhhv6fAcw9+Lpyw4RHQ+c5vQd+Bj4Kd9zgMFgp9dh6Y8Dy7SN5JFTWWdX9PTwgDl64Hd55UQZ+fE/a1hV48nX0LElCl9825XDJGVpJchv44vh38fsT3Rf9A3R9XmZtE42bGAE6WXBaGrtRkKMEmXw0Nj8bojFAAEDw0nL6G9scZ0jyVXQpsF5mTZeYSAIQyxgBH8YJVkUHSaANNClbtOur7U237jUgC6t6pgVnRbn+08di54Yn7gvOAtgI+bpGlSTzpttT8vGYA0XaMVJjXKPMvIzCeGFrEx0/Zp4Yeuqhny3iY4ftQFdAXgRUF0EQSUGbdTse0z1NleEKvP+1npbl3dN703xb7GLFvCmvWGgdrZmU5UllmE2vUmcGs0d4v7bjw3DSEynsnzPAASmC7zL42LqeUQEZinCLIZHn8gcRy0z5E6pYqyRLx3qBumcOGuYrGlgtmJkn4OJUUsodCHX2ynNKdo37uBimDI1Fy6RekkuSUOU9KUQppxpzRH8eZ12iMZ8TYvqT4A0FOmRw7d0olc5Klkox989uJAI0CoETJZbUPwro2b0disTwwYu8NOiaYi1jzYawaNSnhPYRE0RCBTNLXRzP4RNCHror4nejvVzrGgxWUUWLf1uAQ3DB7HZx04dfgr3efA1fce0X7u3SH9lpgxzk7wrG398LxS+fDS35xMsx91N7u9f0XXwNLRUCbSiXDfAXmNZVTKiBLCgRPmLX6mqg9dDMI6NMklyEQHI1K+sXtBGYRt6P10FWgC6+FFfaN40ady2XVZzdndjpmJnPHlBi6ufHruubPgalUBdBNkYplZ7JNfgBByPZokkMJ9PmfSwtzD3wEQBeboigST+qEqeW+Ufme5phIAZSWQxeZmSgspijf07Zj9Ww1m7RIjIgGVtrmGQ0mLbQXzc1BWfj7xbgEwgmzpgJaKaQ76TUjbKhyrnNkkBGgVR0j6x5LVUosgb7EnVKSkipMsHuCrMjXAgPDGFP6HqJjqnMwZrBvUV8bvR4M9KnMGgURCkuT4wSaY0ISrqsFekPPlhV9UT84qMGsxRjK4DlywsTCbeHiKgJQMkMXAQja90dBG91OmA9jcqT4g5xePD4fCaxZzovUXEVxwsTjCg97XNyAcl0p6NOkq0OywUgkueRsl2hUwoFPbLARbXM8sQU5/XEM0NDxiVGHmTFXb6cOu2Y9fVX8iQMXgX0zQJZnxFj0Q/s8KFJJiaEK/XHM7MWNYX1tUrB2AjAlAxYmuWRGJvF8RtR+vSg/DY/J9+i57w1h3s4UpI44kCSXTnJogL713cNw/oqL4YIf/xX+/KTzYFXfEMDZl4UxB87cE469oQOe/einwdO+8G1YuO9z3THMmjVH3hdx74xjJOJrNtokp0SJowd00xWwNqiDvhBJ0D9YSyW55NKbomwaqMPHFcklbgPNU6Tt0GD1UYU1o2wcGpqYQKwyO5HMTSSpZqcADL3LpdtPR4e4nclcBdBNlapkiVEvhcKIxOyTJbkkhva4La9kpE99KyA21gAOtUiCiMULDKCSjWe4c9ayzGZXSW/JLx4/XWwFIKL39Klh1xT0NQVrE7CmjzFcFYlMNMyHbSvpt2mIJIhcPhUzl6hfU1tou3OkzTu9ZjrApK6jHKwQtktjaSg4UNkn2q9nj2lL0zTpIpFlcsMTfi78+0JiXyngjExYNGMM49io5LIxpNtyHSULdg9oDWDYZGZizacOFidjtF48arfPAtqjvr9qrLv3DQAlOngy9s10KORjDHfGMG+xz84AK9R8x431c1Z6LPGYMvr1QjyIktXnFqGK4YkkuWzvg8yDW+VLIJO5SsqSS3bNLFkmN06RrllGNhwHmFZsQZT3WTmqJvNx47oBcAHu3SmDXE5g6LjdPs+hI8cmMXRhTgxkxdEG1bXlrFkUmi3b9sfAsFs2RVEAHQW1kXunByse0AX5HgN9pK8vgCdcM0SsYQVEEPTQfsyebrhx8Y1w2g2nwR/X/gAuP+YuaC06F2ARhmoDzBrpgqce+lx49sHPgWce+EyY9ddrYdUpX4eZj9y+3dMnyTtJn5kzc/GfwULcQB3toLhTIqAdaIO5WgLKc998SLfR+0YknmMNgeBxbIEildyM7pRy71tHNJ9hUSqJn10IvLzDpcrQMWZNYug6OFhskFziNsPn/BSpAuimSlHQI0kj6RgKMrx+0DIp4duiL6GLaFVOqS/Yg7zSNDOhLJXC9gRZpgGOIsdI250ylhxmuG4qfW0R06WA2egccimp4BY5ZshE6TWLwFrEqlKWSsm1on1tVp+hxizSfhslbiDO6lPYWemaqaYoJKDc6rFUQWgtYdMy1sbD4EaMWXXfdEh9dtrCn4IeTXZHz6nhhBqBXk0mS1mqBjkpBcZqPxZ5CJFY4EtGJaqc0jANoj2N3MGS90oGACWdxxo8NgIIDsQkCSyXU5rMmgBWVWBkMEKGLNOfR7Hvkf4bryvJsowMT4T70f0sJ6Q7eghBpJtk3hEQ5WPEnjUGWKRePA4MRSmtwqwZ8s46ImFYuD/8GCGHz8+NghrsMwRcqDM5peBgGeYkSQWZ4YtoCsJkqaIskzN0BngMwNufw4gNjJ0gwwMRw25f6vuL9kd76DiLRxlKf136emqmnu57aBg2blgLZ2+3As7dbhVc9LG94f4199cb6wR4dM+O8OwnvAgO+dolcNjaebDPj34X3gsb+m52f7fljRrTV10PIoGk54UeQ3Cw9MwaO35k1kZD3IAigyQB3I3ulNQJk4E+D6hQ3oi9be5nSn/a6IbNek+fB6s4X68AkEAWyikJoJOy4bo4oJstb4cWB6rc5ZKDxKlQBdBNlZLAAU8boHLK0COk9Sx1Rc3HdDEaLagj1szoR9MMRvz+K2OI9hgL9DXIAI3+wDiHTskio9K8zgYLfAqgDCAWjl0zxjAdLOmYJhDKGDpFmhdJRSkQlWSZJhCrM4e06xFniDVfD3UMLh7Vfj1hO4os08xqC8dFTVoURtnoaYyyyCjLHUnzyDVzfwvzpgwmlgR86DmkPaYUGPI8OyW2IJL3KkBMZN+M41cfChDQp/f9eZBVS/xMAxr6AIrsL5IR08WrILnk/XGWLFNmTJlRhwhoYmat7g01JJfSNWMB3XUOnQzo4ntfkJL6/QmGJ1HPIWENk/D1IKdkgDaSL3K2S2LoGCsk9LXVvZFxf1wcJcDknT3NvW9SxlziYCmwePV2/LUnDxiCNJH1WEYsle4qyXutOIMZbcdylSQyQHoOs3roooBuxgZ6RoweV58s74wYQ/pvvJeEfr3o+ClDx0EfzUbzoIdt597utfCXXRfCxdd9HC76+y0w9NgKaK1pZ8Mdv+/xcNyKbeGI390D+7/4pTD3qS+F+z7xqihqIdr30EgE6mN5J+kzo4COSlcJCHJMVnDvZMdf/X90/Sby2j7VMVIFfR5k4Rh/7ZO4gWre6Dzpow2U/rTW2vW1aoWbmfjtkO9Q0cwkQypJwRcCN4lZ695pQfh317Zz4vtMii0g69upUgXQTZGqe5YQPFU/5IufDGBUSyCNfizat0PklGOavb+TOOYHgvOYgAgcNRlsGExWlosf7f1S89PqQHBN4hcHgjeYR0RzNmSJDVlttA8x+jlftEV9ZOlirJ63fI7iIG/F5TPDgCbn2CLGtKFny0kAJaDKwGMTO9t2p+xQWKyR9JpVWXC8x9G5MzLWiP+b5p7xY6sX/myM9F603Bl5np0ARKLXUHlnloOnwqxZEtBoTApo6HxoRAKXAdZMMDvXIhCrFuOSfJOyvARsiWAluDMavW8hY06XZXLGUGTNEgmo1WcmmHkwcxXxPNJ/O8ZUMDwhc6sdGvHvQXlbBtPJgaj0gCGnz46zOTb7FrNmMnjU++MSZi2cawn01fPh/XGi7JAZlZj2/ryHzmLxwpyFjLUQPm65Zcb7CqHc0ZzZfHiMQAXk2m6reoyCn4sYBk7B6uBw/SCEyzIJi+fnNTSty8UK/OX6vzg55R2b7wDYBwDa/huwS/80ePK6neBln/kWPHmfJ8P03umw9tu/hNUDJ0Z9dipj6MxFarAWyzuJBJRcdxEYOrC2kfycsWZeKkrHcBlkxUiNIsiq1noJEKu221q3Qd1OAGur1iQ/42wYHZNIN/l28bOesXh8ju47lZ1rLrHkWXK+unfbMfy7Z7edxDE9e+yssn5ToQqgmyoVAZqcHjoFGNH+H8ouEOfJaEGZIxekLB53sPS9f1G4ti67U2MCQu+fHlIdO3gq5yhiV7TjqplHnVWENEpAk4maDpYygxmbPhDWqPrbnQ/VFIUu2DNkmTz+gbBLWi9iDGgFIBKBPssNse59G6t6tiwWs2k+lvOiCB41Ixdq0uJfywEOk1yKjCl3Q7TkexIIT9geAUDRxThh6JKA8sjMpSEehEglzYByjcEVYwuUc+3kv0q/XiTLJA+gLOfJEK49qjJrsoMlA1kSOGIOlqIz6UhGL54mA5Skm/593yDbbf9t96JFoI+Mi+MxZGlidA9xJsuQOAYAKTpPxuxbxJrx82j04iVh36JJiwH6xsUqGv1xUj+aCsQM85AgAU3ZrhQYCmwgk0FG+wpApPqdFG3Ae+hENjDuIUxcSf2D0yqr0AEfJltNzDwwYy0w7SnIwnDvO9YuhPOvPAdOPfhquHTbNdD/1d+GMd3QCYevngvP3Oep8LxnvwFmveqL0L3tXNj9wGcJx4YAs0FOiOfRg9lpvaK8E4/NSwo5axQBOh+aXZmgxPurnCcrIBa5HjN3ytYD6+qfKWHf0b44MKzGtFatrT8XNHdKzwTS7xWyL/9Aw71m9szo/PBttec7TRxDwVeX0D+H1bNLDei6FUCHc9zl9O/D6s/8ELZ5wwtgqlUBdFOl/Jqb9qJpjJnrM+sQIwlqYMQDj+lilCzwLblgkKehfDP+mdWzp8kyTXYlgDWysMuKUdAAREbYtREaHhgiCsQ4MKIyWX/+FYDdBhDdsmMiDR/354ABuugYtF4rLstUc+jIedSuBzVq0dgu6bpq7pSUEdMARE5sgQme/b7IAwijzyzqV0Qmwy+oqAELyZgTGQh//wgPBtQ+uxFLupkCqDTPTpAbcxZPdaf0wKc7q4dOcwKN8g7Vnj7C9vh9qQC77RYYGBGDWTPZUNaPJvZ1ccml8D6rM+YkWSaTUwZmKQWPkTNnMiYGGRIwqtlA1tNmHHvU9+lfT/arAlGei+fm1DUxcMRdJaV5a+YyOccvGbAwoC4FgifzIY6qkuFJ6I/jAIqCLD/ejBtgAEralwc4iXRTYM14n521L8+sUakgl4lK/Xq0h5A4TyZAzGcVOjOT1BDGFQ3EZqYoGwY2wLm3ngu/7zkDzn3iTXDfhVW4d6XA22nOTvCsA5/l/hzyl/th9KzTYO5hT4GZs3eHxZACGhqIXoPQNPPNH1eQJSrbceM2bm7/jAM1/MxCIDo0DC0Psqb1JaDGH+voujZDx+dMGTLPmmFsAGUD6esCMGQglEog/Xbw/3xM4lYp9Ks5F8m5s4N7pZQL58YRhg6lklJFDJ3iTNm98/bieF69j94Ddjzx0zAVqwC6qVKByYG8HDrOHPgvwygXjrlc8u24/aHkssnQgubH6eybGkkQSUVlpi+y7tfcMiUZoNYfRxnKMQM8NkQSOAARmDSFEYqCzmUJaJvF6pQdEwmL5/eZuI7S3C/HmKYAKpFlav2KlMXVehElhk5jzQgjZJqZaIt6GuKuzIf2hjZFJMQuj8q1x/tQMw1izEkA2GIPnWdVDdkdB2sSuxBAhnD8qpR2VGfxtB46wizqTpjCNdMeiljxB5J0U3FeDOcGF8qD7FzT+dCxEtvF2R7RCZNJJUXJYScDGYYEVJRcxrJMaUzizihdM2YuUh97S5dJVpl2bvvBeTF2BIyOv5qTxeJRaaJqCiOCzJ74PIo9awaLmThYpkxfYkBjuVyGaIPUwTLpxROBjyCV7M2JAOhWXCVzet8E1szYF+9XlMLHEzZQkm72cUA3ortTogFHBera8+Euj75nbQhGOzvg5lnr4eJ5N8ClX3oyXHznxTDcqs7HDICejm544g6PhcdfuA5O2OZgeOr//iYAktXnngjIO41iDp038+DgiEo3A8DsaY4ISCSH9Wta63Ug5gFdAFkV0xZvqzfeDuufa7+uAnQPVMya0Ivm5+hZPBGIeTbQA9VZaYxAIsFkTKCvrnnb1IBO6J9zP6eAboft5DHztmkEax2K2c7DqQqgmyIVmmmjUGSdWYnAgQTW6IKe/pxuB7/4afZZEiUgOFhqskPDzIUaUehmJjSLTOuhqxmYpnBpt2CvzEx0GWS9gLaYR7X3jQR9Nzk4RgBLc0z025Ckq8xgo2a7yOJHyhe0QA1lQ7UFe9RDx68ZvR+Vfj3h+FWppNEbSZkcTQZInTnVOArC9FFJsilz8wCbnN9oX+5voWeLm3lYckrDOCWNNpB6lhg7q8U20GNTcgrFgPIcwK8xr7hI7LID2us8vzSOI2HfLLCWgGcJiDH5otX7ZVnp8xw66R7iYyy3TOm4lCBr72jrGE2NWcIFNjfzIBErieRSYvEsGSQzfImMU5I8uxgYRecoHJvEhir9cfQccalkGKODx6jPsHKwFCWFiQxSGMPuI5Ht4vNmDGZ7XxwYGvtiwFCWUw7pMQqJy2Ur7derzLfcexYBnQQe6bYQPAmgGGt13wictcNSuPzyT8M5D1wFy59QZZLd1v5rrwV7wbFrt4cnXNEPz3z9+2D+Po+GZT/7OPQduEMsg/T7RqbP34ea/b/Z00cy7xRg6HooK3VGYNYYUHX7mz4NRjdurnPYJJBVvS5sR+hF42CNxwhQcBbYN6mnjQeEz0yZNTzW8NDH7VsGdJ0Y3H3X/arDpRtD5JTdO2wrjqGSS8udcptXPhs2nnIuzHnd8+HhWAXQTZUiDFWjbT9ljarFXAAHtF+tAmy0NyLajl/QBiaL9ZrRnj0FHEV5XAroixioMMZgH1XDFxI30HCOciSXkSw1w8HRCgRXZZmU7aEAW2J7PHspScqo+YwbK8ybZVZpYDXuV1R6I4V5m8HqavSFZ3K660XDBPLjZDCvMXSKCyjdjtRDl+yLMUKCUQmXr4kh1ZztEcxussCB/2ww3DL98TcGq5PeUK2vLeoftcZI8kYGaqI8vyigPQZZImvGWTwJZDKALUslWS+ecM1q4MNAn8g+6XNOjVMMEGrcZ2NaTx91sOTSTb/ffjIPBh6jY/NsnyC55CBT7rNL5aQcsMhgVY4tiM4jly9KJjVa/IPocsn6JymACveH0NfGQG/c16aBLGE7FcCQrpnK0FksXmCChT67BIRKLpfDjKEj79Nq3wHQKQYjgREjDF2rt8sxb3+78W9w+k2nw5V9V8DYgQCw+Ab3+xkjXfDEjj3g+a9+Lzx9/6fD3tvvDSv//auwYdXfYGary7Dtr3PYQrC25gTpc+8EIBYZnnhAJ4AaH4g+umGTDsRC79ta1W4/6X0TJZd9TCopuEVWLFlr5ZpGpi/8Xwj6dnLKmdODTLRzniyV7EJAx/bNq2evXevxO8oMXc+eO7cfEPT1wDavei5otd2n3wXbfuJtosPlw6Eenkc9FUsKl7bs/zW5GAU0bmwHQGuM5dCRfbnBChCLJIWeNVNYvKoHpj2meeGvhYbHmWaamYclzaslp7U7pSLfo8HimhNmdD0UIEIjIgw2jLKqYt8OY98kGSDm9Lm/DZYmMK9qXlsNWNTzSOWLjb1WOuiN+vUabPIjIKJde8osUdkZBW+Rg6MyHzpGO4+JDDLto+KgL7quHPRJQJQZp4iAlptnCExndE4VZg3/HVhlMibL5VLroaNj+HuIsI/0C9oxIoxhT3rWrP44EfjEIMti8bhUUnTLDACiM1tOGTOvsuGHBfokhqoOQxeYJe5gGfV1xSA7LOrp9wYzGIlYPP95xkGWBPqE8PG0PzAFWUlMAJMuRv/2Tpge0FAJKI9joDl8rVbbkInLDqv+2LZ7IwdQKTgK7GOIG6DyRQaOJMklZ99ENpCPkaSbccZcMDyxnDBFNpABw8AGCsCnAkaSyyXd1v2r74e/LfwznHbgtfD3zgtg/ef/hwwC2HfDLHj6fk+Dp+xwOOz1hbNh3nFPgB2f/PZ4X9Ux1fJOBYgR9i3pfQvB2rVbZioTrTPWAjCUwBECMQR0VdyABDR8z9qol0pKoK86Z347PFRcZuh0QBeMSozthNcIgC4wbhWg69p2riq5DNsRpJtYvXvvFv7drQC67kdsD7uc9UMnvWxyp+x4mII5rIfvkU+xEuMGEkdJH75dRw0k44IzJev/oWMCMKx7tugcLJClRSlE81YDuAnIMoK8NSBWm14YGWLUyEVz5mSmF/Q4+Hao06HZZ9cEIKh0kY+jfYh+n3wM69kSgagmy9RkqdTwRGEoI6dHjVW1TFEog9sQoxCFmJsSP3+/KiCU3B8601cZnngXLxFkyb1GdDu1VFC4ZlyWKckpORtosW/cLTNiqMhCm74/DLdM9b6mQFSRXEZzUqI/IvmikjFXs2/Gg4rEhCS9tjTzLjpXhimKxGLWckomS5RcJbmjphjQrZuCpPMxgBHvxZNYI5ohFsBBxaxJskzOdkksXsII0XuoGie5riYy2TRKIDFXEa49B7SygyVjA6mVfvXwIGHx8HMfxyPrFMK+PcC0+uN0OWXCdIrOk7wXL2XxEvAcGZ7EwNiUU/qsusCs9aaApgK9Ur9evK2huv+xtzYzOe+28+AP218BF+x4D9z1yzPav9+h/df8mfPhqY95Kjxj/2fAIb+6HWaddRVs+9RXun2sGjs3NRgJIJO4UyqukpGckm8ngLVBnekjEmDP0Hl3SGlboxs3NTNrhlQyMHTrazOTZDs+h8732UmSSxbILbJ4ieRSBmLU5IQycdEYYnLSuY0cN9DzqN3rMfN0sIYsXSm7CqCbKkXAU3CwzAFY/Gm2xNAZPXTtfwgGG1U2V/vXRCqpWeBbvXgUZHU22/urdvvB5NPoWYvMZZrC1w0g5udMJbCqy6UVSUAlqTIjlACxEIiuX1c5toCDPmHBSjMILcMTcs3q+9FgKIU50zFusVndFxo7G/Vhqs6kBBwYEtBo4StmzJFF/RB3FPVSOP/AQzhHCsC2TDgsl8u69ys9/kSaJwIRwpjhPSuBnojFM1wuCRANi3ZVkhyb1ET9ccSsI2KnjX5FUSpKIiuisRFYYwDbBIYx0xebkMQsnuRgqWbMCVLaJNZiuBn0RWM4yKLSVQYyItDMJKeS3X7NdvkxDKjS81jNIwph5gylZ6jwc5K7U7J9yaBPkEpyiWOQtxrXlYIALxWVgryxzxB7sSzWjPes8QgN6fhDj6HAiDGwFhtBdGcElMcMnSzdZEYu/tgFhs4ftwRU26+pAe3w4ABcNWctXLXpdLj487+CS++5FEZQtVCt4Ts7OuHQGXvBUdePwtMPfhY89ctfha7qe2HlKV+GDR6A+ofAiVEJcaf0IFSJGxilZiYcrFWAZhQBnRJ0Hs7RSMsFebe3LUku2+cpMHSixLHqa/M9dNMMUxTD5ZKDM5GhY31slEELY+bMCuyz224OoNtOY+hqQNc1N92X+/mCeY1jSuVVAXRTpagMUHV5bKWgh4+joK8CJNzQgbsqiiwNBS9UTmlY92sZczR8XO1Ho4C2o6FnjYahG6HhIdPMcO/UmaVUJgq5jon4c25swyzwo74dGsdQnafoWOix+/0IjqIRG0jGROcossDXDU/G0x8XmfRo18wxpqMNElBi5KL2Y+kgVMxhw8LX9jJWi7CYiaOo0rMl9r750PAgFdWlkmIkQWLAoksOE6mgFFuQ9OsJ8/HnsVEqqZvLxE6Y3bLjLj02CkQkGWQCaCX5Hu+P02WyWWHfYl8Xl0rqfW0poNGlkmKfGX0gQrdD7yHe01eBdQeeWU+qFC4dgJUgy6yvE5PmSb1fnp2hx6gZp1Bpr+LgGYE+LielTCeTStYL8XRMAGsRWInjBkTDk6SHrmtcICvNdPNgTZBTMmBI3xdhzKC1r+rY+L4Ml8vaKVQwaamOre6hIz8fG4N7Zm6G83a5D67889vg/PsugQ2HDwAgbllXm5k8cdEMOPLWTnjuRz8LM+95ANac8n+wzZF7BzAXnSM8Nv8Ar+qHS8bgfKS8PzemAkIO9MmALjJFGbBZPDfO98dJPXTVHIODpRSa7Rk6D+gkl0svuSTRBskY9jPJXIX3sUkGI/je75y/Tc0YamYmUdyADOjonKY/+XB5TEcHbP+N/4TB62+H6cceJo4plVcF0E2V8uAAwYwqXSTGGDRXZNQyPJGkeXEPXd37pkQbWGHfFEBKQCRa/BpumcKiXjPzoIzQRExaamdOAlRVWWI953RMDTKiiAgcx857h5ExF4EnP3c279q9k/VsSayRB/PhHAkLaL9IzDj++im9AXqbrpmRQxcFUCvRBlGQtwYyojiGLtM0qGawBUaMgwPJnZP1vomGFox9E4+fA0xJdqb14okGGxwYpiyeJZX0DHO2yyW9ZtU+wjGQeUcZc5HhiQJoDTdIyVyGg/BxmaKIMRIyEBGZLAmIDI/DLTNh8STwSBf+3RGg43OW9hfAWgQg4nutBhkCMAzyzpgJdpX0bJHPmACyWJQABX2hP45JF+k59WMYY0bHBMklc2ekxxaBmiSvzcqPM5hOJjk1ow2SSAKBMTUANg+WlyMSmvcVuVA6B8v29h7o7IczLv8VnHnzmXDWLWfBfbve1x6z8Fb319yhHjh2u8fBs/7lDfDU/Z4Key7YE5a+4kPQv/I6mAvTYEjo10vm5K97ArKonNIbnsjMmmPoQmg4D9+uAF0/YegUZ06slgdrSiSB298GOYfO/cxLJQ1TFA+qrAgAzshZPXRNEQBd282rAZ3C0HVtP78R0HXvVod99z12X9Bq1nOPc39KbVkVQDdFSu5FU6SLyFBRB0s6jhqn0L8F2V3owxNNOIg0TwFiPtQ8mXeS+yb09iTHRhwsNYaSzluVXJIoAdWARWLoWrrksMk4hTgvtvdXh1RHrKpmgc/ke6J5Bj0uCkgiEw6Z7RBlmW7eSqYZmXcUyaC5UxIrdC1qwi2w/H2h9dkZzotUBlk7imoPBWLDEzHTLAHGOZI6AUAlMRIGQye5KlI5Mh0zXkv+BGD6ayZI/CoZsZx7Rhbj1HWUm6L4RTfpxYvmgcWlgF7eKrCG44kkkCI7EqZT6kdLmE7hQQVlHuncpetqmaIEyWW3Dvi1PjsaSRDOM/mq5/JNei1UY4x0O8m8/Tnsbe6hk3rxahfb+rokclIJ9CXMK2XfYiDKQU88plsHvczl0pX/N2cxI4mj0tdGAQs3GBHMVZJsuHAeU3MVMyKhj0cSGMyjBR7xM6C3B/pHBhxw+8ua38M5R1wBN915BsCd5PDHOuGQNXPgGce9DJ54Ty/s8YebYcGHXg9zj3lZva3I5TLtQ4zklMiq+c88DrKomYmXXCoOlmCxb97l0kkuldiCnu5g2z+6en2zO6Xva5MYOi+59KYoAtPH+8+kcO0kB0/KoWPgTDMYQUAHt92rbgdr2mH7w4aTz0h65WhNf9IhsOBz74W+x+6ThJOXevCrALqpUkQGGeSEFWAKb6QErFUOloZ8r96WxOIx0EfklBFI1Nwp6cKcGowYUlGtHyuAwCg/TQZZNDTcYo1yMubqwHRdStqUjcZ7GmkOH2dpxJByDrCtSIKEWUoX9QnoUwFdJhuqmZBQ5kizt6dgtaWBtfR66KHyZF+aSQ1njSRZKg+FFh94eNZMmDd11HR/Vx/FQladGRrO7fZznDAFt9AkoNwEGVxKmp4fV1pEgvu/lwJ26+c6cadM5a2qKYx0jrh5iAGywt/CduqQ7mqfQl+XKicUwLxoCqJIN8UMQg56/JxwMRtAlrBgT6z0yet5r1lgsciClMkyJclhYorjmTGpZ2tIDzGXZJnJXPl8ENj692sSbUDv2RRkOkCB7oVcmigxdLzPMAKGrB9tHGOiTDelr0101LTkndwUxvc0RjJRbuRSM32jo6Nw3aLrHAN36kGXwZWzV8PgSWe3X1i1Px20y0HOzAQZuL0/+WfouPp22OGNL4dNd14MG+EWvR8NQZYGoOic/OerZWai9PTFDJ3SQ+eBIRq+bBoQx3gGDHva6t433RQlRBJIEQAVgAv3qiCn5AAuj6ET9tXZ6ebg+/50hq5m3Lp3WiCOmfb4g+rxiuEJrulmv/QZ4u9KPfhVAN1UKcL2JIHgYZFbgz7VwdJvh46hP6fb8aYPAYgZTE4wRRGkm3zellS0wQ0yBmKyO2W0qE9iFKhUUpETUtldR7MEVJSkuteQhR19ekUXKyG2gPc2CefaYNZovmDYZ7I4Zn1UAvtIx7cll0ovIjW9UBjjyLpfc9Sk4EgDB5FbqAB4OThSXRXJ8WuOopyB8ddWYrt4X5ckp+QPTsQcuphZE630+TWz8uwkMJ/0oulgzZJuxlmGep5fuF+kfkW+rWjBPqg4HeqAlgONADgM50mJMU0CwUXnyVi+KJqrcJt86boy9q12sBTknVy6SSIJxL6uRHYngQwO+ti+BJAlSi6ZO6UMHjkbWM/Zf7ck+yKgrw4Nj/vV6PUNskzKYuL5w/dCCDEXmEW/LSbdpNus5ZQSyOpW+tokFrPahzhG7o+LHDV5L6bkcqllzFFzFXKuEcDdMbgMztnlPrj61s/DRe9/HTyw8YH2wGrNv/OsHeHo/kfAEdcNw3Ne81541FteF7a1tO9cjDOsjFOUHDp/DHiPCcA5OX7/wJFtxzNkGCOghX2H/jjMofNjjP64IKcUAsEd24WALjBrUiB4BSBX6/1oHHiJkksulRQZOiYdnSkza8j2BUCnMXREQtl3wKPEMd277QR9+z0SRpatgh4SPVDqoasC6KZKRYwQMzzpUvqoJOdJLTQ8Agd1D1m0PUm66RerAoCiC6FYlmlJJYXer2gMgiObWaOum+lC00c76L2IYoi5wgi14w+EBTR9TaeeMZf0tQksDb+uksSPs28WUA8gQ2If+YJd60UUYht0WSY5ftWdsiv0sVn9cVrPlphByBlsD7ArEB4kyVGPGFv4h549i1nzb8CxZmmeZXgiOTjy/jjDkj+RZVoS0LA4zAF9cp+dybzSXiraH2dJJaVrq0UySFLJxDzEAOoCgNKktGZfm+WoqRh+RP9mTJ/UZ1fPh3yGBFfJFKwEqSCTSsb29rLsLnZ5ZNdDklMyUxTR5ZHNR5Jl8usRtkNYeQ6eo2snOFjinHDfvBdPjG2w3Cl5Vp/J4gn9cYm8VQLY7B4x4w/8fITcN35dBYB936Zl8NudFsMl81fD5R/aFZZ0LQHA9qcV7d/P6psFx+1zHBz21yVw5MJpcMyvT4R13/4lbFp2MWw3c9t6X9H1R/YtBcUx6B0SM++iY8O+N3+9ew2ppOa66Y8T3Uk1l0sC8Kw+Mg+8AkMn9dBNY+6UEkPHTFAkU5QE0M0SGDrmECkxdIk7pQLoxja3mUmsnr3r4O9onh0d8Ig/fsPdS1qfXal/bk1aQIdPjr71rW/BySefDBs2bIDDDz8cPv7xj8Ouu8o336mnngof/OAHk5+fffbZsMsuu8Bkrxpk1f1IrgTWLNipCw6WY4nLpdDbpIE+wbo9bIu7Nrr/kAMwQ8PJol4xKolcLhsll8TBkuEwKUpAt7fXc9ioM6eaC0jt7RVGKDHhEDPmmIRLiG2oc+GYdNMwuzENP3wcg3KOaNi5ZmYiZvVxgE1yvfy5SAw2KBBVwGMExKgkjLoqcmYNxxGJTzyGPRSJQIbv/WJ9dqKrotVHNZoPoCxmTQGG4+7Xq44r2Y6WZ0cjCVC+VIHnCCRb/XFcKmmZuSSgTwdQsgENA1mWDDKRZQrA0Orp48yasK80RkGSXLKFP5dcur8F1ogDEQ74sZjTaJJ558bETCe3/4+On4E+ERj6e8eQZdb9alYvGmMMCUCIQCIaq9T/E0Gmc0wkDxpEYxAPVCQWL3H5TI8/HCdn+qjLpY8b8AydaFJDMt809o3LMgeHYGXvIJy/7Dz4+0m/gHNuPQfuXnk3wP7VC9YB9I11uT64px71Qnjmv7wBDt39UOjp7oH7fvNvMLJ5ubumUlYd3beLd1DllD5uYLh5O3hN/bVIet9ID13/gMxa+Vw4K1gcv9um9bZDw1evVdmuYGZixQ2w4xAZupksG05i6Jg0Usp0Q5mkN/PRZJntn89QQWDYFgn4pu9nXng/SX2BpR6amrSA7jvf+Q784he/gM997nOw4447whe/+EV44xvfCH/605+gV6DHb7vtNjjiiCPgK1/5SvTz+fNrp55JXSE0m8QWVAAt/M9/e5mLegIy3FiBgWKgT2SpmJxS7Eej/64s+ZOfU4Dn4haYfHQcrFl4EuskjtUPNSYnI6vOCqkOPYfUhENln1gPXQQgiCzRgxa+iNZcRwUHy0RSJl0Pf24kIMYz7zTwTOetGMdE57HByMdtY1Rh+oh0Mxy70YsXGdBQV8XEPKQTANcXUj+aYUCT9D1ahidGGHzkgqqdaz5GXPgrzJLUO+vHSPdZ0osmASNyTfH9yuMGcCFLswwJu6T1x9V9ZALwSUC4AMS0cyRIN61exKQ/TjJXoY68ZHsm0ydm3sUMHWWoAjDmpigk1mTMAFkq22WCvhTQaMxSdM39v5McNtavRoEYc50U5yNl3nHjFC9ddOeFgefq9x09REkiulMOi9JN+m9JKpqMCf1xhpwy9L4JssMk/kBgoILhS8t0Jl3XPQyXb7MSbvrlu+CMWT+H245ZDXDF+WEMxgUcvHo2HLl6Pjz/c1+DPT/zN+i49k7Y4S2vh5l7PSE9X8TlMgLY/NhUOWXNGmp9bSHPDgGfj79VTVEGnUOlBI58+Hc7fFw2RWmP64PWwBC01lSGJ1JId8VKtaoogc7peg8df000hoNOqYeOBYLz/7vXdXY658mRJSvd/7t3rR0mafUe8CgYuPqW9nYUhm7OG14IreUPwMznHCv+vtTWWZMS0A0NDcGPf/xj+MAHPgDHHde2Ov3qV78KRx99NJxxxhnwnOc8J3nN7bffDvvssw8sWCA3eE76UkLDRQAV8uNywJoE+uKFv9j/w3roRJaKLuwcELUljrQfy+y1Us1MWgIwHGsEGUl2XgT65O3U8k7Ss6VJLn3GnGcvJEbMkEoG8OiBmLQ/njMmjOHMQW0wYmxHAdhyaLjGdBq9b5TJqg5Zc7BsZ5pp8k46HyZJVo7NyQAbGCFRUpgs2CW2S5ZlxnLbZvZNZBXZ8SdOmBKrymWJWW6RBtPHwIof57bLZZl0/hIjlvSGSsyawWRpeWVi7xs7j0L8QRo3QOcsM3Qm0ye5wA4bYdeeVebOpH6/raEwVy7LFOc0ktFrJUoOGfskyPdU4xBBllkDMaOnz5AKqsYpFDxVCg4Heqn5Cjv+wLIhgBay8/icKOscXSvGLOaEhotRAtzwRZBTBqDkz1HFdm3qHIHzb/ybY9/OufFMuPrYa2EMP27PucatADvGAA7adh94ymHPgeP3PR6OftTRsOqgl7n57LbrkbB86K/YuZoyayHIe1hnuwgQEyWgDDyH3reEWavdOf0ndsLQkUDw0Uoy6DPe6uvhXS6Ha9CnZrptCJJL0TGSgbwsMxOBoUtApxQ3kLhczlJ735oA3Zw3vQjWn3RqGC8VznO7z7xb/F2prbcmJaC79dZbYdOmTXDkkUeGn22zzTbwmMc8Bq644goR0CFDd/zxx8NULQpoArvmfkEX/iQiAEtke1ifHXfIjJguthiLJH5EmofbMOIPkrw2i33LiQBQLfBzQszJ8QdHSaM/TJKSRvuyGEOBEcNFgSjx0xe1EXiMxgiLesMUJc2zMySXCWMoX1fKYurSVSK5NMdkAH6NMSUsDe01Eh0acwxoxnMeTSDGzrUEoKz+uASEG8yaJQHlTI7kFpmcHwmoyvciHRedqwypZABHEnjmrJAE+nLOI2coBVfJhBETmD5VKimYtKTgWTB7ERwsEaThdZKkkvhv9xCCu1NKWWS8Z01g8cDqxfMLc9azJmbVkfw4V+Z8UoAZGBoOjKxeNAEYuv/39rQX8yi5bGOMWCXArm0k3RScQN3+NBbPj+EMpSHL9EAsOkcB0MQMXQzC2//ePNIPZ99yNpw690q4eMEiuO7EJ8LIKLlHOwD23jgTnvbMV8PBJ98Oh942Co/5v6/DdOJa+ACeIzx25zyZgtB43gSIaWHfOEZiFQkQw32hoUl7OwysBbDaZqjb29FcLjGSQAZrHuDhNkKUgNT75qWZ3p1SAlkzMwDdnBh4dYimKDxuYPqEGDq+xqA5cbR6dtkBdsbet9HRFPCWmtQ1KQHdsmXL3N877bRT9PPtt98+/I7WunXrYPny5XDllVc6meaaNWvgoIMOcj11e+65J0xll0tZUhcvRqW4gdBnZ0nzPDAUpZuc7aijFJI5N1jOR1JJNaA8BVkaaxRlo401xw0kPVt+PlTKo7hcRiCDm3BIi18O6BSJo9XXZY5JQEYK1lI5pbUdY1/+99LCn2YQUpClsaoUqGvxD9SEQzFgoTEK6bE1gyPV9ELoH036ukaawZE0HzMmQDNXyQCGlhOm6LyYsIrC/aGxk/Q8UjMkDg7HK5UMrKEO+hI2R3JLTXoRBZCVmKuw/rDoHDE2UAJ9ARgafXY8h46cP5HtYsBYlDiy8xjAH3lfaI6JUn5cOEfh2gvskwdrLBdOmo+4r6SnzwNDuh1/rpnkkPf4+HmjKUq1ltfs7dtApNoOk2tHIEMwYEm2g714klkHiy2QIiKSgHI/p75e2DS4Cf5+19/hrCt+D2cfdjlcv816GP7KLwC8GGkUYPdtd4cT9j0Bnrz3MbDXG34MOwxNgz3+90uw6AdvhZHh5cH9ESj7tak/NioxogTCfLh8kUhFpeB1+hoX5F0BMQ40aNxACBbncsaK6cL+Oc/QWdlsgX2T4gYI8Gu/TpJKTmsEdNx0RJZcxtvpFoAY3v94fKNVb6DWHxfuoWp9olXfwfuovys1eWtSArr+/rblKu+V6+vrc+CN1x133BHenJ/97GdhYGAAvvvd78IrXvEK13O33XZ1A+ikLZoxRxk6cTGum5mkDJ1kwsGAoWTLr25HWES639fOk2ruGxmTSC4DI6gbdUSRBN7sRduOEX8gSwUNgMlDqhMTDibxi0xqaqazGpTsjy98ZTkll0pKQIzLCdMxibmKxOJRSR0xshHlhH5bknyPMScBe6suqMRYh2+HujgKi+PoHBmgNzK7ofe+xGT5RavIdLYiMF+zmCPjYkNpdl6z4UnMqMvSXi7v1GWZprkIl1Jisb4ueo5E+Sbfn5QNR+MPBAARHYPVH6fkvolGJZZUMrBvnbI7oXSODCfM+rgIME6kkkxyiRUYOoER446Z3uxGYHtCzxYzjaH/rvv1LOOUZqlkkp8WjemSe9Gk+VSRBCqAYD1ryX1Kt4XbkDL46DmiPWTsWtWS05bRi8fllMKxkX69jQMb4fyZi+HSBSvg2p+9EK5cei2M+M8NHyUwd2c4/K5OOGL5bHjhN74P+xz6pHBu7hn6Rb0fgQ1MzUz88WtySsKIJZJLuh057LuOGxjQs+H8/yt5q3udFghO5pOwX5jDVgGj2p1SkFzyOYoMHZNKSoHg3MyEGaBILJ7GrDlA7QGdIrns3WdPGLp9ofi7UlO/JiWgmzZtWuil8//GGhwchOnT0ycghx12GFxyySUwb968sDBGh0zsv/v9738Pb37zm2HSF82PU3roEsfEDiluABp76MbUaAOysKGsGpYAjiJnTjpvI6S7ZhV1AKWFfctZdQp4JBJQbuYR78uzbwwYRg6OFNCNhnddej0kx8QMiR8HGZJ8kWbeRSB8VM+8EwFNPGd5PkxSJ0UbtDJlmXRRXx1nYnhCTVEoIzQ6mpqt+H5FwSZfPTbLoVB0nhzJ6I9joE+6Zhr7ZrJ4KehRGTrD5VKOP4hZI2r/H841Z7HwXFfOa1ziJzK9fky1TbcNJrmMgCgF6vQ8SAwdA1ARq8KkgGKUgOKEKZ4jzr7RfXEDFulcJ3125L62XCUV+WLELCkMnbidADIEw5MAepv74xI2UOwh85Jcfw4NhkqacyRLrd0QoznzOfmcO8XeHs9ffexccljNiYJH2p+N5cEaA32i5BSZLtyWf7hSzWl9/3o4Z+kl8Ne9b4fLt7sabnj3D6G1f3Vsi+5xf+02fzc45hGHwwG/uRWeMPQIOOby02Hh/v/iJIy7br93vS/8jOzpDqyaY7xMIEbCvrnhCbn/gztlAsRI75vCmAYzE9xXMDMxpJv+c0GTbo60YHTDJnE7vj8MAV0YI4WGc8ZSYui45FICfRzQCVLJnt12UkO9o59vOzcYsEjxB1jzP/r/3HWZ/Ypnib8vNbVrUgI6L7VcsWIF7LZbHWiI/0fjE6m4myUCP4wrQCnmVCgPKFyGFjXYMAxPJOYk9B55QkgCR6NaDx2ZTxhffWFKLA0DhrUsU2bN2oyYLMuMGEHFYENiclIWj0hXlb6uiDlRQagcIxG5jk5ABilm2nE2VGIWJ9IfJ8ltVaZPmI+/plJPH++jajBXscxuVPCMC7remEGLHjDg6+i9nzBQOdJVHfRBDshgAArGGW3AXRVFMM8ZKkO6mbBGVuZbFP8w6s5Jsh0/jkqJCUMVgqN5r5nA4oVzLTpGMtAnZcxxt0zDEEg0u/H75e9XQ5ZpRU0EJseQiYbjws/0aiEe9scBPznGxISELsZV+SIZoxinWL14MhvYI44RQZ+XkorgkbGKUp8dc1StASYDa+S9Fr6lEtBH5ZRKNhrtfSMxClTqVufZ1bJEjaHzfWbru4fhyrlr4Za/fhwuuOfvcPV9V8MofifuUb1gFGDXzdPhiLXz4Fnv+Rgc/7hnwB7b7QHD9y+D+7/2GscUSS6oYX/Yf+l7A6tjM9kuD9bUsG/as2b0voXAdAWIOcmld540TFH856LG4uEpqtwpxbBvztpJkstpGQwd+1nX/LmNkssOiaFjfXVaTMD8j78FNv3pPJjxtKNUOSXKNRd8OY3nKvXwqEkJ6Pbdd1+YNWsWXHbZZQHQrV+/Hm6++WZ41atelYz/9a9/7eIKzj33XJgxo/3m2bhxI9x7773wohe9CKZEBYaOMGutMUVO2exyWYeGC+Ao6aFjP3fjlX0ZBhOinJAGlHfpZiZRn50abUDs/ZUeuthcpkFySfv1tPgD/sQ2sopnrIjE9iUOhR48C7JMBtaoMYhqpS+xPQno0wGE5GAZgzXCmglsWBLtoPXQ4Tb8eVHOtQMIlMlojRrguYokMCSnkjQvdXEU7jX2wMNi+jhDF4NwTd4qyQk50yUwS4wJFo/LcLBMAX8sA3QLRw5mJbdQfuz0GD2zFDG4MhBzbIZ/3zPQR+VtvI9MBL2sjyxxTJTYN0nemYwRmD4O1vx2nMNtqz0/DvqqY3QLcc6+Sb1mTAZp5b7JLB5n1gRwlDB96XaSrLpgpU+WHn58kp1nMX26E6b/vQogiKti+HxIZJkxyEqO3R1bLRUVexWT7dT9g/Qh35qxfjhzwQq4eux0uOLzf4Jrj72u7UJ53jVhzCPn7AaH3tyCJ7Z2gef/6CQYPfqd7ud7HPXaACwikxItO8+DI5Q3OjOTyhXGAmv+/mA9dJETqMr09QgZczJDh2wiOlSKDFnIqqvvfwnQ+QfZ3lzFyzlNACWZouSwbwycdc7fptmdcgsCuGccc5j7U6rUlAJ02DuHwO1LX/qSY9523nlnl0OHeXRPe9rToNVqwerVq2H27NlOknnMMce4sR/60Ifg3e9+t+uhQ4CHr33hC18IU6IksIYLFklSlxNJwIEYBT5sO6K9f2BN2EKLghVVlqn0WmUwYi7Pzi9Y1d43OkaRbkb74iweZYQ0Fq9eIGquo/7xMAdipqui0UfFZZnidhLjlHTBbks3WeadaIFPGBQCnmOAWf/b7UdxFI1kqS2bMY1iJDQgSnLWeCQBl66aBiOsX1Hu/WIMXfRQRAF9We6MAsiwAsqZq2LN4hjHldHXFZ3r6jol/WFuPO+1Yg8FJHBE7w8uS+WMED1HEshifXYi6ONyyqxsOIlV5UxnLCek45N8veocOadKsR8Nxw0ScCSAGn5tw3XtagZHVgSAIF/kRiWigyPvxZMy77QxYuZdG8SL26libRyYQQAhAN54f0RyqckpUXKZsR2LDfPH5gHdkpnD8PdLfw4X3XkRXHjHhXDTkpsADq5esLj9gHTPTTPghKe/Ao7b5zg49tHHwvYPtGDR094MXfO2gV1m7QS+S0rMs8NIhgrQ8PMYHRuanvjv4GmaY+Qg6bPj2yEAslFyiaC32g6bT3CeRJCpMX3+XDuAqQBVHwhOj11i3xg4kwxGuljgthw30Be976Tt0P4490Ca3R+lSj2YNWnvrne9610wMjICH/3oRx1AO/zww+FHP/oR9PT0wKJFi+CEE05wBigI2FCieeKJJ8KXv/xlePnLX+4+xI466ig46aSTnJHKlCgtP05icngOneQ8aYC11KgjZalq1ig284gNP7gsMx0TATfLnTLKmNOkeWQhqYE1wfAkzbzzLpcxWIscLCmz1uCqyHMBxXBl3mcXGZUwlkYChonkUujH8rLdLHknD56XpZvtfjWJfYpZPM1RNJq3BIywCMNAIwnkTDdL3qoAKAkYWxlzbBFtygA5mDf62mpHTYHFMyIS8lwu/XF5Fku6F1lvoORgySWHwv44Q0XPUQCGQvZXsh0h/kA8/sTwxOh94w+gpHiQhOmTwDwDaxLTJwFjf0xCTEASb2BJJYMTZipxTICoaK4SA3otpLr9O8YGCqCvBoYSY6gAfkly6c9N2A7vfesCGBytIgkE6WYE1mWTkujYcBteKmn04kkxCu53PV1w+8yNcN3QZXDt766GC466AJZMHwD40VnRuL02zYQjux8Jz3jVO+CR7/w57Dg2C/b8xQ/qQ96wJA3fdj3D3bLksOoPo/MMVYGj0Y2b9eP3tv2bB0hMAGfxqjEbN9ff94rkkhqwpC6XFaDDffn3KneQ9A6WGBqu7CtsiwA6iRHjIeFdzJREYtukXjzaV9c1b44og4xy6Nj9Q2vGk4+AzedeDr37eF1tqVIPI0DX1dXlYgfwDy/sjcPcOVr777+/CyOfqsUBlOSYmNdDx4GYwJxw8CjJxcZjt2+Yq0TSKyKDTPLKKHPUBNaM+IMoWFwzToly8Rgj5L9gtaB3Qy4nsl2KpG4sy6hEANjBFEVynlT6wwyAKZqrsGufdV01UxTS/9VRLSwSVpWaufAeOrY/ydAj2Ze/54VFfZqzJgDjRCrZYcyHg0eB7bGua5bLJQehvmdJeN8b7GTqcpmea2kxrrJGguTSMk5JtiPEH/AxNPDZDGhneXai5JKPkWIUOHgUrmsAIxIwDgAqBWKJmQmXP1OQySSOETDMyKHTJZfNAFN2Z9T3xQFm6DUTTFH8XESgWm3XOSqS/jDV8ATBGuvhTMZQOaXGdBEDlqEegEvuuiSwbxfdfB6sObJtZAE3Y/M+QNdYBxyy52EuwPtJez8JDlk+A1pv+wr0Hfgo2H6f58D9Q7+DjundzeAxCfqu/z+6qQZriZy0mncE6JR+NBP0+SDvdRuM7VT72kzYQD6m2k5r7fr6Zzw/rmLIvJRSGiP9TMyGmzU9/u4RQB9l6BA4RjJiAaxJckt+n09/wmNBqwVffD+sP/EUmPWSp6tjSpWasoCuFCu+GLey4RhrZpo+SLJMBsREYBgWx3w+ObJMQd7p5xSCzkflTDOXV2Yza9Tl0g4xF/qj2DmKQqop+0gW45EpSrSIZuYyFmPKJY6SCYk/1xbI4MYpUu8bY2fla8/7ugx5p8R0SSYlbF9tU58aaIyNKiA89AfG4DkrP080MzGYNe4GKd77nBETZID8elisWbg/BJClZtVJYM0AoVrYNXGwTJi+ioGNQBPflzCnhA0jYzhYw3mEJ9/MhESKP0iAKDXo4b1vFIiNKlJJQboaxkgxCswtU5TtcodGCiY4WLOAj5dxivb+OsjSet8iZo07T4bt9Ki9b6JMlI8J/WgC6Ety6Oh8YtAr7osDH00GSQ1W/L2lRBu4/jClPw6Zro1dI3D1huvhqouvgnMPuQKum7seBj73q2jY9FYnHDq2Cxx75HNhn+9dCofN2Av2++Gvw+/7L7oallbnWDSxcfOjuXhK31t3d3CUHd2wuX7/0AeKZNserOGxcnYpALr1hOljc/K9e63KgIS+rn5NJd3c1I6a8vsTe+hW0+0wWabEtEkySMLauWMXJI6UWUPXSX5+OEDjjJ6v3r12Nefna9rhB8DAFTfCvA+8Vh2DDpbz3v8a9felSuVUAXRTpWhfl+ZiqMkyo9gCLqnzi9pUcpnIxQSwFpg+AWRRZ073d5BlCuCgPcAGEH6+KhCjkksl844CqGAewQEEASPki9Ay4XCAhPc0elBm5ALWMlHdXEZ0cHS/oABTYWCka2bdQ8l2BBbLL/46MqSbOQYkfpyfR8Li1eCoHfZenWvR9IP3IqZjwiJRkEEmvWYSk5Wwqun9mPb0Ce8ztYdOAKGEmU+Oi/f0SWBWc7n0x+N7cunr/ThchAY5pSC5DOzbiMgYRvtt5TN9YfHrrrl8H0X5YJaUlkslRWfSGGSJxjFcbisA4yQigdyzYVsWyGJOjzFYI2BFAVl17xsDfRF4ZGOk+dBeNDfGP1zoVvvjanbSklwKJiTUgIc6JvIFO40AkMAsPY+4DSW2IIoSCOYq3bB8/XK46I42+3bevafADcfdC6OrzgFYhTaE7dduO2tbx7whA3fY6m1gxw//BmYfcgDMf9wbYMmaO6BnDuu18vOjxik8840AnLFNAzLzWP3MAUMP1gTHxMDQedt+aTt9bAyTd0ZAzFvpI5PFgWF1/b3dPj+WKBCc9POlILTHvS706uEYYd7UTEVi5zhDxzPgqITSklu6MTv55HaA1so1oNUOP/gvGF23MYknKFXqwa4C6KZI0b4uV4YULgkqjoxTgI0RstgYEBPz2vy6lC208thAATz6RbQl3fTbkNhJ+v8MMxO6SEx6tiKJH1n4WrJDD0gkFpOFS4sh1Vm29BZYYQAqMEsGI2Q5YSYyQEMmKjlhBnbSYhXZtfcL8Yq5c6yRcwZk8+6WzjUDYkI/WtKLKMkXEyDa2SyVtGSQBsjKYd9CX5dht58CER3MckMc/3pnmc+t/atja+dnxeyb7WApgDXN8IQu7DjIEtwyU3MV9rCHbtODHnIPJX12FvsmubdqEQlYCFj6ekVTGLfN1lDSZyjGBHDWzDJFMdk3bq5ijMmILRBlmap0s2tcfX/u8xjBCgIeBIdSbAFlkWhMQGJ4QubdkfYG+u1gqMGNG++Ba26/Cc7b/wa4dt7lcO/7vxGNwyd4u3XOhyfu8Xg44C8L4aj5B8Kx//vLAGywL2rZ2G/jYO1eI+jcXy96fhi4rfPTBCCGIGbzAIyu36iP8Qyd347Qi9bpGTrfi8cZQwd0KobOAzoGQunPPOhzkQpMvphEBAiuk+7nM2dAa3Cdys5x8CUFfbsxhE3r3CaOFfCF5jPh3wuUoG8CXkeWrhTHuNfPme3+lCr1j64C6KZK0fw0unCVnCcttieLfZONU2gOXW34AYajJmcMm8GaJKeMQJ+TQSpgjfbHaaCPAlEt2oDISTUHSx4l4J7AMwamXozHwEcEGUnGnHAeE3t7A2Aa1z4wpgH0UKDO9iWxT347flEr9gb6+8NgcPlinN8XeAwc8GsOlol8UQA1/JoJkQSJXNAAWYmU2Mw9M/rjDBYzy+WS9/RZkQRSf5zBmiUspgTWOMgSWDwuOQ0GLBI4YKYoSeYd2UdkfKGZotBzxaWSUn+cAdTTEPPuGBj3KcAHnS0lcETBSJLFxphXcvw1Q2lILjmrKkk3WZ5dBI6YE6ooEw2mMBZQZTJRoe/Pj2u7V9Yh9QlrRJ1glfy4IFUkLpc4z3Wb18Fl91wGf7/r73D+st/ClcfdChuXnglOD1mRK/i9ccAjDnDs2yH398C+J14Dj3rWs2HW44+FZf/7cejbdgHLoatZVS0Xr+7FIwHlyZj6Hh+t5Isis1aBo1pyKQG6WAYpbQc8Q1f1x4n2/9M9WFsvZtm5bfvt+Fw4QZqYhIgbzFprtQd0qaMkB3pSBp0bM7OZoeskgK7vgDqYndc2//Y8WH/SqTDvvf+mjilV6p9VBdBNlQp9VJZ8j/daGT1b3AlTZJZ0NrDOhau+iAQ5ZWLAEswzcuSUqf1/mItmsEEBpLQdBkRF4xAyJu3Zaulg1SNbOoYyfeT4RRkgB2IU9HHGVDIz4Vl1ItPHWBEjYy5heQ0WDwxgxF0VRZazOjdxxpzPPaP3h872pc6TggyUAw0pkoDLBYNUUtgXA7RyQDuT+Enz4Qy2wazxxbo4H7YQj+fDwCzdlmhd7/fHHAotsCbJKTmgHZaYPgYeBRYvAb1Sn50yH/p601wlgOe0z04D2LHkVABQFIjQeTNb/mhOOTl0oReRGIz4OXkAJTCvdcYak2VSm3wOjHNkopIsU4sk0IK8XQSA1h/ne82o5DIFR2MwBneuWwiXb74Dzt/3Zri291q49T2fj6N3ugFmdvTB4fP2gwOuXA9H7n4EPPOb34F5M+e5X6/76SnwwOAtcZ8dl4BSa/+q9y0xMwl9j5TFE/rjfCSDB2JSfloF1lrrNkbATJpTAH0Cs9bZx+SUkstjBZjCGIlZIxmLbrtSnluGkQnPfdMYuq7t5tXbEfbVnkOG5HJ+LbnsfdTuoNW2H3kzzPqXJ0PfQY9Wx5Qq9c+qAuimSgUAwWICBHfK8IQ5GIzoLJ5oMKI5YYp26owxzGD6oj4iKrtzPXSpKUq0wI3GKDl0OEYKQyf7doubzhxgSJ6Oi6HQvI/MAEeS7JBL/Cx3yuqai8YpQk9fNE96rq2MOXZd7dgCP2eDDUtAWMpi+XMjObaKAdSWdNUCfYqZixjHYTqTyoyYJINMZKlCf5zV+6WxeOJ8OKCjjDJnPOjiPsfwhMsgyfsiAf2tDFmmKSf0YEUy4YhBH2XV/OddIu+MejWr13MgQu9FLrmkEQtaVh0ZJ4JejckSxuSEawfDlPFILsUcOn4eU9CXyjLpvmLDExH4MFmqlvtWG4OQ2ALeI0ZYTAr6+of64cp7r4RL7r4Ezh39FVx+zJ2w+ooz22N3qV47BvDIBY+EJ+71RHjskj7Y5zc3waFPfz7MPOgAWPWbb8DMvfcNYI6e9zi2gAFMD3LcmAaGbmBIBXSuEOAODMHoxkoqKRl+eIZuvc6s+ddZkks/by+nFLdTAS8PHkVHSQ7WWBh3+7h6Alh1YzSpJAFxaGbSBOgk8Oi2Q17bxYK/63nWoK9n793EMW5cbw9MO+Qx6u9LlfpnVgF0U6QSid84QsMld8ok7NoIFheZA9WAxZhPYAwF8BhAaAr66NyoqyRnDOsFO+aVpcxKMicV0JGFP20CF+3tWa+ZZIrCbfIjFtO7d3KppAFWDGYtAZgCMDQNTxTpohm1kDFGZPoou4LX1btc0jlxBhdLBGKcNZOkiVwCmyEV9dfVkC/K+1JYMwsYik6YyoMDCRgyMGvJMiWjDtvwxMsgDRlgYI1SYKhGElBgyBkx0eWRjfH3h5HDFjF0LFg8cZSUADZ5cJL04kmGJxLTyc+j2I/GmFWBxQsAx+jFq8FqS8+GI8HadD7SuU7AcwQwGQi3WEXP0oX8OKU/jrpBcrares3i9UvhwpUXwYWPvhWu23wr3PCuj8Bwq5JyYvUC9HZ0w+Nm7Q0H3tAPRz3qKHjGZ78MO87Z0f163Y//AA9svB+6hpGZ1djA6tiomQl3eaSgLwRrc3OR3no7PlhbYsR6ehzoGzUZup5G1izEDfg+Ow08UqmkBNYYYBJNSljYtgSyQiD45oEGhm56BkM3N/y7+xHbi2OmHbp/+DeVZPM5zf+PN8LIkhUw7Uif+l6q1NZdBdBNVYbOL5YoScWBmMSsaW6ZFrNmOGFyiV+8Lz4fo/fLAIZjOaYoDPTVgGZMBWsBhFWxCP4Jfx2R4IOzKymM1bMmmcKE3jcGaiTGlC/GDZdLkTXygCbsK71mSdyAZaxjZKNpGYSicUhGjEI4x2RxH44/6p/0rLIO1qxeRA5YJNDPTT/EPkNNciqxj0a0Qyrd1CV+6XYMKallnMKBGHELFXvoOBAV2KeE6TR6vyx3xqz4A8b0hoU/lWXyc0QXdTyDUWTx2HkkYC8wYpxZkwxPxGNj50hkzZicMgLY8bxFkKWyoel8eCC42PtmBZ1zCWjImBOAakPvW91rRwBUdzdsGtwEVy28yvW/nTfvb3D1kxbBsj+c0X4RkivV9BCsIft20C0jsP8Fy+DoN7wd+nqnw+o//BBmH/RYWFCBufZxkmMTwCxnH0PYdxK+XUsuQWPoKtCFY0Y9oBPBWho3kIzxZiaeNROAYWdiZiIAMc/QVT10knwxyXyTQCgDXpq9v9t+BeikXrykPy5Dctm9a309aUVuk+zrn9bc//di/ZelSm2FVQDdVKkxnvsGOoAw+uzqMTHTl9X7Fskg2QI6DJEW9bEsM3bd5H1mBujjfXaKY2I77FtgFSMQwQLBcR98u5Slwd8LMQF83iJrxgG2NO9EKqnLMk0n0JAfJ4R9cxBuMVQWMNJiFCwjFw+exjJAMZlHBNoMB8ukZ01iaBWjEimSoM4OFKSSDByJJj08gzA8hBBAaLcxH2ZAIxqeaD19xC1UdIzsxF6jtglFez4pWEliAgSjksQNUZBK8nMkml4EsDJisHiMDZSs6xOpYH1+giyTGZDELJ4cSeDPqWp4wuWLpnW/AFYTw5NmOaXYi8cYOtnlkgNs6Tyycy3IMmu30OocScYgdJuV6Qk/P/41ozAGNy+/DS5efT5csu/NcMPym+GWd70DWv59U2GKTuiE/ft2hsfeCfDEg0+Ap3/g47DHdnu467vqY9+E9ev+DL2tjrqvLQkf76nn4wEmNxiJ5J0KQyfkxyWsIgFGPvdNBHQhbsAwPKnAUABrkpyyAmfezEQM6PYgc2BIZ9Y4QyfMmTN0kikKf61uikIll7IpStcCAuh22QG02umXX4S13/klzHtfMTMpNXWqALqpUopjpA3EBJCR9MdJi3EOHgW2iwGxDpPpY/I9oYeu7n/RZaJ+nGSlH/djdcoMFT02yuJh4ba44QIzM5EYwdBHZvRapRJHqUfKAFAKEBOltMl2dOZVNFdRnDnlEG/PYqXMUtKrmWHb766tD7Lm/Vhuvgys+kU2LriDSQ+7ZnR//J6VXAz5nKweOg7ELMMTKfeMsZiW6yZU7J1seMLmQ5kYfH0v6V8RWTODyeFsnyAnVNmniFlj1180YGESP8FRM92XAHpy4g8Uu/1o3vw8UhWAZQximqIYYC0xKhlHDp1keMLy7GKjEtKvRpg16bgC+2bJMqtxkuGJe19XgdhUcomvXbF+hWPeLrv7Mrhgp7/BNbsuh42/J71vVcb2znN3hsc/8vGw32Wr4YDrNsKTP/pJ6L51Eaz7y+9g7rFHwfwFewrnegQ6WtV9lzBrhH3z80niBoic0uejJcHa1OVSAaoE4NFMN15hW0FyqTNrdUyAzqyFfRlMX/i/xPRxhk4CoZgXh5En1XXXQrrpPDFkuzFuIIOh61EYOqzpTzjI/SlVaipVAXRTpBLLebNnjbE9ESsiL+qtjLXaOEVgewy3zLSnb4LRBgmgERhD7oSpMHT0HEWuishksDmFHilvk2+Zh0jzZhEAZp9dFwPPkjMpB0eGBDTHnVJ0gmTMmrSvRL4nAnVljCi5NIKsSa9iAP1cCkaPkTNZ1rwlOSW/14Tetxr0dsvyPQGMiHl+muumAAwTK30RzMfspP+dO2tSfxzPYuOMoQR6BeOURAYouVxy1kjJvIv2ZfX0JTJRATx5wG85c/rzSK5XfZ+R3i88N5FDYgYjSMFzEkmQYVQiHVtwTPRAzNqOB2Ip+8avPXf4jPvsYvAcAQR6jqjhiZANNzA6BJfeezmct+lcuOyA6+GGW94DC9+/oh5UrflndE2Dgzt2hgPubMFRxz4PTnjbB2GX+W1nk2WXfQQ2r70SZkAPDCo9a5G5ihosXp9HtYfOX1dk3wabmL4RnaFDB8sK0AappMXQ5UguK1MUkTWrmLVgZtKXA+imZcQNCHPu6HDgq2XEFgQQd+d9CcumMnSzpjf20NHg71KlHg5VAN1UqSRKQJCdjWb00GW4XNZGHdzMw9iXITlMg87Thb8J6Lgs07Lk99sIPYYsY44yOdTwJDo2BtaEnr002kGQrjL20Y6I4At/QZpnSiW1HjIKMthi3C+6IjaQHbsF+IO1v2S3rxwX7VfkslX/72GyDy7LFI4/kssZbFcibxVBL5fSCgHtap+dIV1lZhZ0v7WcMgWGybkW+uMSNjBing2QpRieiCweX/hLfW0cYBu9bxbTx406JBlgwvRF91A1hrszSkDVkG5G5wEZGN6ny7aFx01t+SNwxCWnUg4dv0eMXsQaiAmsGR8Tog261XNUSyUNyaUI1MnDA8K+jfV0wa1Lb4UrF14Jl99zOZx/8IVwy4x1MPyjs9uDkVxpt5PBfjvtB4/f8/Gw75n3wf43bIajv/h5GDrrcthw55kw/0VPgrkVmKPzcwDLA1V6n1GmjVyzBGR5ho70vgVwxse441LAmh+DKoH+QSOAu6cN6CqjEjFc2xueWDl0wZ1Sd57k4EzeTvwzkenj29ECwWfXgE5znuzacdvGIO9O4kipMXSd8+dA76N3d/dkz+6kV65UqYdBFUA3VUrJNMuR5uUxYkI/kuWEqcYWGD1SIUZBkC5azFICQg3QVwFRPWPOy0mJyyXbVhRt4OafsjSaeUjMdnFwIIxJJI5pn11isCEFUI9mSCWV8yiGofNIAuM+E81FEgkoWXThvLu7RUkdsnURGyoAukTiKTlhsow57oIabVM0oGFslyRb5tfD7GsTrocGDE1zmXpfHhirOXQR+yYAMcXwRGbERh9U9k0GWR7Q1FLaxu0IYEVl+hTm0S36OSjGItt024oYOgWIUhMfAxxJ7pzhoYcJMmVAGwNDGaxF1zXICYd1d0reZyj04rltdgDc37cZLrvqZLho9HS46pDb4ebzXwwbzm4zTa6qtfqCGdvCY/u3hQPuHIVjn/9vcNwb3wVzZrQzwZb87QMwsPEG6MJTHez92RLGh2YTV0kp0y3M13+Wq2HfdDtsX/6cOobOj+E9dPVrPLMWuZJStmvzQAjylvLjQtyAZ+hEiSNzsJSkkjO4VLJvQoYnHJx1zZ2djHHjZs9qzIajjpSUZaM146lHwvqf/xlGFi6B3sfsJY7Bz8Gd//yd9r95pEWpUlO8yh0/RSqADC8hyQI+HtQ0h1RLsrOEoRJYPBhX/IHRj5S4XI41W/sreXZtyaUAVOm+neSyXryJLo68r2/MYugExlQxPDGvmWiwwcGRAGjZeRSlktq5NiMSWO+TcFxSf5hqt+9fj59MkgU+m3dY1FJZJjt+3j8ZHz8DNBLIko7NMCFJjWOE4/f3gcFiJuDRL0RFWSZjHv3x42u1XDzyeilKgPf+yT107PoLxikJiyf0hyUPRcbTZ2fFKGiuk5TpE0EP+XerJQOaSuYbWDfqfhu5ata9ZrQXT+xHM8BRx7hy6GL2MSuHLqeH0DBy8XNfMrwGbr72FLjinivaDNwx58KanmGAX10EgLtAAmYEYHrvdHjcro+Dw/c4HPb6yeVw0H1d8PiTfwxrv/Yz2HzPpbBgh8NhdgXmImBGQZYSbYAASwv7DsePzJt3/+UAyoM32ven7cuKLaCALjBrRu5bZYrC+9Po8Y9V+XGJlFRi1nIYOkEq2bkNjxtIJY78WDvnbpOMcT8nuW80HJxW947bNTJ02BO3y5k/cIBWy4/T8vlKlXo4VLnzp5zLpdWPpjBrhstl3bNF9xWbmQRgaOTHBWmaxGRk5LAlcjGJDeTHrjphEjklHUNZJNpnR88LfY0FRBl7IBq1cAMaQQaasBAiwGbXzDQz4dtJ5YSceRR7vxgQi9hADjIs8x3Sh1j/bsz1dfGActFyXpBlJqCXXhfOCPpzZ44RmDUu3bTiBiQzE8XwRAaG7P7I2RcW/g4dFvkYGrXBjUGk88jNPCQmK0e6yaMNxDFsO5ZUcBwGLCKLlYBHQSbpAEude5YEWdOeTv++ZQxMBKDo9RVD09uMoBwlwMxVBDllEogumZAkrqPVnEzpqhQa3gWre4bghm3WwqI//zdcOPNUuO7opbDiz1VkQJgTQM9oBxy080HwmHvHYP+7WnDcuz4Ih77oldBd9Zne981XwcjASujAa+J735Ketfp+DL2BfVoEAEouq3Og9bU5oxJ/fpT8OAfWhN5Auq/BoeAGmQBDyuL6nDURiPneN6OHrmLJQu+bAQz5ayxAJ4E+Km9sv0bq6euODE+65s1ujhvQJJek361rexnQudd3dppgrlSph3MVQDdVKgE+EjhoZrJ0Fo8sIsOT6I6M7cSLetnMo1NlDGuJH5cBCiCUgQORMXMDiBOmIBV0Q5zLJZMBJvuLz6Pda2VJLruaYwv87wRH0SSHLiN83D6PjMWS+syYnDB+KCCDPrmHTpFc0jESI+QX9dy2X2C7IpCUsKF+O1SSmwGyeF9bdGwMIEhmJryPTHqYwRf1kjNn6KHzBiyC4Qnvs/P/HrIz5lL5osTideVfM8/28PuejucgI2JnGSMkSXI1yaXB9JlumX4/QhyD/3/bOKMGdPQBRDQnZPoEJri9P+LgSa9vJHHk54g9NKPHmUQSSGAtjjaImD7i8uj+HmnBhq5hOG/ZlXDdX//smLcr7roMFh57f/sFp1weTEs6Ozph/0fs75i3w/Y4DHb58Mmw97Iu2OvMH8HK930RBpfcDjtut28Ac+1jI26QEpiNmDXCiCmZbs6ERGPWiHFMHUnA9kUkp/WYblneODCkxh+4hycV6AlSSTFuoNqWB2sSa1axZF6WmWVmIm6HMXSEQVMBneJOifMODpYKQ9dBIga0HLquefVruw1AV6pUKb0KoJsqxYEYC8Gu/hOPEZm1HBkkZwON/jgrYy1xuRT2xZwgRQMSDyC4TFSKCPBuiBEjVGVx0fn70HBuky/sL6s/UGAWuSxTdLlUnCdl8OgX/oKckrtlWmOMWAvOzkpsYApW0ocLKcCs2dBw/Pz+IIvlJLZAYFc4++TiKvg9K0guzR46pT9OBmKxy2Uc5D3CtsP6/ug2GfsWB7T7Bx4MhJPXJ3121bioF9HqobMkjiqA6tTdMk3wyEBG5LoZM2tS7lmOuUoSIyA5OFKGztnpCzJRuj/aQ2eNofEHogFNDWja8xD67Bj7FjtPMidMqYeQ9zQK/YoPDK2Hi+Y/ADdvtwju+f5L4fK9ToN7H7MR4I/nxscGAI/cNAOOPP4F8KjT7oL97m7BCd/8Bmx79BPC7xcOnw+tsTVtpiuwZhxk1c6TNViT3Smj86jKKRFkKWAtSEWt3jcCaBWmr7Niv8YGB1XJpZ+TA3RBcmkwdD5KQOprq4BYzSo2m5nkmKJIjBcHdBKL534+awaMVhJQCsqiIvdz9851rxytnkftVs9PMTwpVaqUXQXQTZFK2DcLQOWwPWaUAGfxDImf4YaY9JmJMQp+zmDIG5sdNVMnTLbwdeHKjKHz47jhgQagor6+0eyextS6v2UYsOSDRzHImp9ryYAlOE+yxbHFBpo2+dL9wRb+XCqogAPuqCrJMmupJAOGolQwBj3R/sQHA8q1l/rjQu+bwPTxOVnSzRB/kF6PRC7IgEg0RupZ41ECkuSS2/uPs/ct6WubqOSSm/34fUqyTMvBUumzE4+LLeoTx0QKDoVQ8YQRGhEeLmDRe4RkCIqmMCgBRbZP2h93FB2WgHrNdOI2lsMGuH67lXD/Zd+C686+C66+72q4f/X9AIdU46+8OQR27z5nFzhi7yMd83bI9gfAgpd8CWa3emDPE38Ci372ZhhetwRmTo+ld3V/YC1dTQwr/Bg8rgDWevTzqDFiQXJJAso1d0oipU3jBuo+O5XpC5LL4eBgmcg7/bY3D9T5cYJUMuTH9Q80xg2E/wvAJzEzkeSUTIYphXTjGASHAfAK0k2s7l13hJGlK22GjoDMvsftJ47pmjMbdj3vJ+64o/dFqVKlsqsAuqlSE8p0M8Zw+aJkQmKBDJ6xJjkmegMWDw46pH0p4MDMxbMYQ+aESUw4orlF4LAl9/VZ/Ypan13GGElyajNrTJaaY8lv9NkloFfsH9T7urKMU7jsjjKmOcYYRg9d4mDJWKxofGDxyPzDfZQyYtzt0MyP8+dI6qFjDJR4Xysul1aeXeTCmJh+CIB2NF8qGUBCVu6bwfRJbCAHzxIjxuMGzBgF4x7i8k7JLZNI5VyvlQAw6XYjySUDfVGQt9CH2N5ufWxRiLmSHxeZqyjsm+uR9MeGxzI2BveuuhcuWXoBXLTXHXDL7Fvh5vf/GlY8tsp6u+iaaE57bJoBB2zcBo5+23thp//+I+y3sg8OPv1n0LPnzu73o5sH4N7W15vz2gIQI/JFztD580j6DJMx4fiNvjYiy9RYvPB/x9ANKcHiZIziqElBl2epOs38uE06Q8ekkWKmG5M9SvJFDhZFUxQODJWeNHSnbA2uEfftC++FgctvMHvo5r7jFY6dnPu2l5tgrWf3R6i/K1WqVHMVQDfFe+jiTDdF4iiArDRnjC7GuTSvQ++PS0CPwGRkAaOO/ABqUSqn9A9Wv4t6jcjvE2ma2y5bjBvW/TZrxoCoOG9FcmkZ2QhAJOlJEnvfGMAOi36dfZPNbhTQgwtMb6XPASYx6khCwyMAwfrRxNgCdmycVSPnyN+ziQuqAA78/KN9WCymFUnAHpxIoDeJmpCuGZfk4nmsQooTwxPDnVI810mUwDjAmrCv8YA+cT4eGOS4XI7DXEVkMKtxDqjgXCTjEMY+NZqiOIZK6Okj7I9j3jwjpLhlunlHDyBSOenI8DDcev+NcPoOS+HGbdbD3T94Hlyz5HpYu3lte+Ce1Qs2AHSOAey9aRYccdSz4NB9j4RDdjsEDpy5B6x50pvaQ5/+Qbj3vRfC2PAQM1ehbDAxfFEALQWiKWsm9KwlbCiRZWrgsWKDnFGJBh4Ji1uDNSW2wGLoCOiqzUxShs7fD6E/TnB6THrfMhg6CWQlwDAjboC6UNLqmjMLWqvWiKye5E6pMXQI1Hb4zsfE35UqVerBqwLopkoxIBakjhFrxhbsYTEuSPy4y6UUGt7BmTWdNZJs+1Nrf4tZs2SZsklJZM2p9f3RfbCsumi8uBjXWTPuGFn32ZFzTWzOo+0JoDdICkWmTwZ9Vi6eFHSum7QIYD7DOCXJ6ROs9BM5Jf6eSyUj9o2BLGk7zIRkrLLSj+WEDBgKfXZhDA/EFo5fNkUxZJmcxZO2k8EGJrJMLFyw4s9DD50EjBk4ElkzBlYtl0sLiPHYBnM7vK8tlQqaMQpZ5ipsjCS5pOMoEKGfG2S7bj8KQxc5WAbmkTN95B4J4JEDIzIfIsvc3BqAG++6Bq5bdB1ccdepcM1hl8Otw+fC5k9/HODAatCdC91fvd29sP/cveHR166Dg/p2gxO+8lWY/fSPwbSRDtjta9+B7h3aAc+t9RuhvZSvGNEhPf4hOUeJwUgdNxAkoD1WD50tg3TSzdD7xoEhkUEOaXEDpD8u9L4pTB+yswODMljq7g4PT0aruAGfgycdmwd0EjjKAXQJQydILrl8MqeHTmPoaC9bV3Vf8OqaP6fRwbJUqVL/nCqAbopUAsRyIgkkSZ1mnCKxT4m803K5TMFjwghJbA83fZBkiZozp8iGeVaNSD8CS0PmZoBMPatPZ99yzGVqJ1DQreutfsVEKikxnf74dYDNQ6olNjRxp7Sy6uhiGn+Hr+EMlR83XF9bMYCagxp2XNF4PsbKTzOcF2tgSPvsqnHjiC2QGNMkbsAYk5VnV12/sQYmK2EfxxMILklXOdslsEamcUrSZ9fc+5YFDK2sNi9JlMAsX9T7fSZW+nVeWaMpCgU9mpyQWuknTFcXLOkbgEs2Xw93n/F5uPTA6+DmWRtg4fvmxeZXVS7zjJ4ZsO/KXth/w2w49j8/BofueTg85hGPgdHr74Qlv3ov9Oy2I+yyx+Fwz0iHwGISu33sRyPSzTCGscFatAO9bmpIN810k+IYImaNSjczmD6VfTPcMqm8teqPE8FRXy+MjfTXYE2SSnrW0AP+DGatM4dZEySX3JhEjj/ggC7tocPy7ByWl9nymn7c4e39bjun9L6VKvUQVwF0U6U4yBLdIBVGjLJdnMkS2R72JDqnP4znfrn9NkctJMBIOC49oFyQr3HpZiTfI/u1JI5cLiiCLLb4NcZY9vaaE6YVfyBKQPkiWgoNVySgYybzmMoJE+MUwUo/uR7Vw4gxqT+OAggGfCQzj8CacKmgAPpqUxQGium8xaw6dvwW0ymCXgYiJFkmAyxUAuudWeU+MiIDlIBhdPwciAlMFu9HyzEzyciGywGYIsBOjFwooOMOjsZ8qrlk9ccJAJP+P+qhS2zyyZyEiAA+bwQ0gx2jcPecDXDuxT+B6+6/zrFv1955Baw9ehPApgsAMOpth+rFYwA7ztkRDt7lYNhv8xzY/dRb4JB9Hg+P//RnYfETXumG7HnMG8OCe5Ceo4ZePKxRb/ihSE6DvNefIw1kGQDK9565njbF5TJi1jSXS2pUEpi1vmZZZhIsXv8/9L6JbFcfwKb+YGaS9OtJzJrE0PE5SuYqM5nkUgB0nQzQyfvqbTRFwRpZXPVWSg8XqurZbSfY5awfQJcityxVqtQ/rwqgmyrFGbEARFJwFMwzPDiijJDGLEkgy2Dokv4fqc+Og8fxgDVpX1ZvYLKAppLLsXTBHQCtsBjXZKCGAU2WNNEIRLfYt4RZs5xAc+IPLCdMLY5BAiKJBJYu6gUJF9tWYtIigVWrh86/nktk6X7965m8Mfo3Z/Gke81gTGvpZsswRTGYPumexXG4b2HeagC3JKc08tqywFpiLjNBl0ulr03qfeNmL6JxCgehUrC4v1ZSj6XqztiluzPy/kpBKirFHyxfvxwuaN0OV+1+D9x977fh5h9+Em578h0wgs1tJ8YxAd2jHbB31/bwuAOOgt1+fwM8Zmg+PP1vp8AO27TR3cZTz4UVP/gcTN9rPnT5B2/dXaKjpnPLVAxYIrdUD1YEIBaxj1rcADGFUcGzlyridiqjEkni2Nj75iWXbjtylIDvK0PAV8s75dgCLC+n5AyZtG0xpJtJI0WGTnHrjLaTIblMGDoJ0BFm1f1fyYabdsh+MHD1LdD3mL3Aqt696siBUqVKPXRVAN0Uqdr0w8qGU+z9BQfHJP5A6qFLZJAZLFYkXZTnHBtscLBihW+zBTTmx3kTjjBnBh7d61vJsfO8MtlcZhygV2QomVRUZLv4efQsjcV0WrJMxhqJMRJ8PinTWY/x5zq9h4K8kwCRYIEvMmLsHpECnxmAkhwKUyfMlH3iIKs2n5FABmONsIIMMgVrCQMlyDKT2AIOjOh4Dvqqa+LYEYt9Y5JLGUDpwFjtRzOAGM/Xi86DaZyi7EvYTi25FGSZai5eOqa9P2Kwofa+oTulv16MEaKOqjwzk21n08AmuGHJdXDxTovhzh0Ww8KvPt0xbwjoXD0KANbd0f53J8CckV44ZP+j4OBdD3bs217Xr4XtvvgXmP/0o2Hes18Hi776Rtf/5MFcNGcakdDTLO805ZSbCaBL3Dm7a7bLv6c5gKIxARUQS85jxeK1Q7o9EOtT3Cl18BjYQJyP1vtWbXcM96VKYLsSB0sRZHEAJzBriZmJBLLYz2SXy2bJZeecuB+ui5iWRNPcZ08YvOlOuS+0qgVf+RCsP+lUmPPGfxV/X6pUqa2rCqCbKqXJKY1eMxGsJSBDAmIeQFU/MAxYLAmoxiqK0k1uVCFl1XE3QPf6VnvxwHvxiKtiACD8/FCw6Rf11DiFxSSIQJT17JmOkZLhC1+QSlJJ1mcnyzKrf3OgGoEMLsuUmE5/HpncVpRlKj109G/DTr4+Lqlni22HMlRMBmnn2cXbkcEjmw/5He99i6zimeRUvPbJ+yxl8eT7Oga9IhBjY0RmzWDf0oB2CTzLY+Igbw6y0u0k+xKkiZGjpCK5BM7ieRMORXJJ3UC5mQcFmVJPnyvSa+UB3UgPwM1LboYbF98INyy+Aa4a+gPc9MS74f4rzoSxK8YA9q9ee/NN7W12dMAju7aHfRYDPHa/I+HQI58G2//Hr2DXBbvB7j/5v7Cr9fedBqvG/to+piBvlNmwSJaoyTspG4ZmQAJD6Qw/KmCUnEeyrSA5lNim6jXxGEUqiYHggw1gjfYZcgDlGTqUdwamj4Gl6T7zbbB+b3Azk642q+keCvr7I8fMRJRKMmZNYvoShq65h05i1riUVwoNx+p9zF4B0GmF7pTbfuwt5phSpUptPVUA3VQpZmbiwVbEnHBXRbGPihmniECMOy9K7BM0ywBVl0uBDTTMRVLJYUf6eunpOY7Dl1quipzJEo1TjLiF0PsngSzGrHU0SyVFyWkCoLoa5yOBvpqhMySg/Lg6xye5DAt2SSrJ4hZEFi8wQsx5UnC5TDLmBBYvkSVmSBejUGjOYtLzwLPhIvZNYfGEMXX8ATmPCRDr1sGaAIzTkG5LvqhLN2sZJGfE6HuoO6OHrtnBMnEUtXr6LBaPL9a12AJqjCHMB1+/qHcj3LDdSlhy80/hpnV3wfWPvxTunnU2DH3i29G2oFLHLZg2H/ZeArBf785w5NveBQc84gA4cJcDYfBrv4K1f/sNzDn86TBz5yfBksE/Qme3bNThWMVhOzSbOmEm8kYqEw2Zb4Ldvrsmg3UgNpduum1V57saI+0vnEdDuhkAHQZw+wcimuQS++OGG2ILENANyOHjnZUpyNjgYP09xQEmHiduq9pGez4Z/WgCs5ZKLqc1Mn1S/AE1M3HXQmAMc2vee18Nm/52Ecx86pET3kapUqW2riqAbqrUKJMdSiArjGGSuggcVF/wllSQM0Ii+8QWkUJPX9r7Jhi58O1Y0QaMMaMmHPWxk3OG46m9O5eb0jl5QEgW7JzJkqWS3JZeYigZSyO6czI5qengqctEU8mlwL75ffHwaWHBLmfMsf4wZEMxz8/1K9VMVnKuuetqcHDs1iWXUiSBIpWMGCEWf1Ab/RhsoOCEyY1TJCfMRAaIQIKf6wBmDQaXmXlE50jsWWO9ZtKxMbYrdgtlAKolMFlaz5rBvpkOllawOGWfNFkmASvtsQLg9dv9/+2dB5xdVfX997xpyWQy6Z2QELr03pEiiiBSRESaoiigKIggIIoiRQQBQfzRRFEBQRQRFEEpin8QkCLSSwghvfcyyZT/55x55959zt373DuTOm/W9/MJyby5c999b17CW7P2XsuVhgtjmd51t7bS7KVz6OkBc2hi6Xma+OsvW+ftHcl4/wAAtARJREFUtamv0aKmRUTbE9Gr5VLucrdyY30jbT1qa/tr7H/n0Jh/fEC7Hncyjdp+J5rxpe9R/bab0ah9TknuawUPRdHEindM2cXSRCh3sbQgFxbbn6lRYOdyoSgZYcjdNybotCJvb3RTEX1uvFHca3Ojm0wYkpZguXhp+gPMcJyRBaeE5/YfWw21ExN0BcJMKNwxlNIpg5RJe54gmETqdOMjlubPeamS2iiloWbEEBrz/D1iiAsAoHuCv80VQrY4W3fWMs6S1OkWqRtId6RiIkuuPxCPCYUI30VLup308UY1OIV9Ttq1SuLdw5FL9j/K9P78PTvvOUqEiOCuhHtk0QqA7POYET7SfWkhLZEqAbmgXBldjYhHuWMuOwaZ3B6WfUviORyV5COw4Rv/iPuWPP5wX807Rh9dzISCSKLPXVvoBvJrSorOhdFN90ZaqC0IRY3b7eSCMBViVZFRyQLjlJE0SCeKpM67zHMkjK5qBeXi98yJ0OQ8QihKGJzCj8nUWhQoDXfXVV2iKfOm0BvT3qDXp71O/xnwL3p7p6n03j0fodnN84l2Mt9DIvpXep7a9hKNW9xA222+G23ZOIY2+N1LtO2Wu9HON/+MSuXX9uz3fkYL5z1A/av6pKOSmUTN9DUr7Sr63490hyyT8uhEj/l8pDDdfR/SfTVB0ITOmij6yh1rS8suXn1tRmhIY5mZayo7W0mfm+Caua9pWxpz+moFYRgco9QPZG4Lnb0CXyfuvjEhZp01QTxWDx6Q3k9DLzmdkoWiaEEm2v2Kn5dcWQBAtwWCrlLIJE/mO0JiaXgymhgbg9Sctc6WhgdvRqXxztZw90uvY5BHLkMBwT4XFmeLIkNxaTo7KiomYbYV3llL7yvi5MQqEoJCcKk0PLv3pzuPGYHprrW6Wn5Tbxw6JorEBEttDFB08ZzoE4R6RmQ4YSi4eImAEFwazX3yRhcDwe85dE48K3tm7DrEXVX3/QhFlnFWQtdM2hFriY1lBuJIuK9UQMXKvmXxKLuqunjUBKb3+uD7aspYZiZcRTimra2NJjUsp7cbZtPsf91Ar7zz/+j1nV+id5c+SYu+9e30XA3lX83G2K+i0Ut70Yf6bkQ7H3yUdd62GbUN9f32b2jlsy/SkKO/ab9k1uzJ1FA9KBFz3vMeC/NIHltaJSDttHU8NuMsyqOSPNo/d+TShpA4900auSx/T5JjBEHn7m/xUvU8yWNzo5t1guhzwtAFkNTWqI+/rXxfHeeqkc/DhWEB0SXWDbDn1v79lI4J3T/JoevToHbAOWqGpIKumv1ZG91smTqLNPp8dE9a8renqf9px6jHAAAqDwi6SkFx1mLx9tKoZCrWgjfskosXpu/FxIrkCDndEpahe0Ik6LwTu+raxVHSjsccuDSSWHMiI7xmft2CoIumc7aHYk267nBUtKrwiGNsr00Mlwn3HmPuW6aDsLVr463SXlvy/RB2rTLjlIKgCccAxb3H0H2LHBNzDMMkzJh4KrJDFzwu73PSnp1UpWCuyWiCwBETRy7DxxZL8Izt2SVJoNm/H9kdOkFgZ4rF2wrs6wnjguFrNpa62dZGK1euoHeWTqGXhsykyYseofd//pR1396c/iYt3aEsCh5/ySvjri5V08ZDNqYPjfgQjX5mKo19dynt9rUzaezcGmq++rfU99MfpSFHdIg3w/SaOvvt8HvoIrt4kuDlH/PUzSCkxQsziZSPW8wOmTJu6pWGO5EVBsLw+3Mjl6FjaCiLpbZFS1Wnzz22tqX6eUJnTRSPblTSXbMU5OJ26NgeXkY8mh3KutrU5VTcKi6gzH1LI45cLFoRKu3Q8VFJYX8uFHHVg8ovxvA8veupfqtNbJiJ+V3DpFM2vfQG9dp9W/UYAEDlAUFXqaEo4T5S0YANd57ENBP2sTLOWvC1HQeVP1d+4y+4gdk0wMgYYGRfL+O+CaEoGWfJuz9d9CXHJ3t22Tfj0XTO4BipNDx5bsT+uLbCTl+2Gy47AlroeQxGLmN1FJmRS0UcqGmIbGcrI56lfaxw900b72SfE8M8gvqH2Khgtv6AXXPgmCaOUDlFlZ9H/KFAuK/YynYRxesuO52JkyW8sQ8rEERBKz9H3pvtZB8t8v0IXdWkX7CUm14aS7mUXMWsq9pxXUuqVtL7E1+kt6a/RW9+8Ao9v83L9G6fJfT+1/vSipYVRNsR0fz/Ej2bXlJdW4nGLm2gbXf8MG08v45GPTqett//47TrJRdTfW2H6zLtqW/Rsukv09DGjWnl7KnGqBNKw8uPQetz48KIFXnHCsrTZM7QWUufx7SHLVK+7b4XmethbmV5fFF01ur8ccqYi5UIsTAtkl1juxvLlPbVnDB0Yk0s8e4QQ20LFueeJywsl45LnkMzBinsm1VxQacIMX7+Ur++sujjI5eKQ1ca2K/QKOSIu6+i+f93NzXsv6t6jBGQvffeUf08AKAygaCrEBJxFMTSe85aUiUQjCZK4iARGVIlQfmQJAlT2P3SRFakkiC695fE9ucLQ7HIOuYahTt0RZwc/rnYqGRYmh5LgxSCSrI9dJLADkcuI2OZEWEYuithZYN0Hr7flqkA8MYptVHJrCNEnXDfpFTFzA8GIs5rthBbcmcj7pNSESDXCAQ7ZPy4QBi38z1OIRgk7OETXaqIs6gFnohdfVHXLPi+iumUwQhsZHQz+X4Ex7S2tdJ7S6bQ04Nm0fuDptOsO06nV2c/Su/sPYlmvPk3okvTU5GrZWshaqiqo40W1NNWG2xN2x94GG05YkvrvtUc+T2i6XNp1IU/oaV/e5rmzbyTmupHJ2KO37e9bm0Xj//QI9n3rdb341bmdcOl95U5hv9QJBFrSiiIdegUF4+d1+3HyaEg1YFDJ7lmZUHnRi7DvTd2nmT3LbaLt1AXa26vrHXRYv08BQq67bl61TMRKguo0KGT4I5cddABp4WZaNdTBHNNA7/1hULHAgB6FhB0lUKYYOneEHqmWbss+sSdrcgxmX09QayEo5JFziMJmjCdUhJGYZ+dcUeC8IhMcIq9P2XEzwlUT0BJI5e+6HVOn73fTHhIdiwzrFKQAmgyI7DJnmGrPm4rjWUqYSbtna0kCHfxvCh9fcRPDSGR9rECN9TfjwuFiHRf8h5VtLYglmBZYHQzLEP3BBYvn+bHsPvzy65b/WAeSawFj18s8s7ULUjPUUv+nl2sEFzrDowEnog7dOXnaF7bUpo0/hl6bsXz9ObG79Dkt66i9773XXp35rvU3NJMtEP5C/75v47fy4bHkL5DaPNhm9NmQzalYb96ijZe0of2v+9Oarz5EVr897/SgD1PpAGHnJDc3wfVNUbvlaP7tWJxtvsmOZj88XOHTh25TO8rk4bIvmfafXmjm5owFLraMg6dCdcpd3AmIktKOwyEmLxD54eZiLt4TmQmDl1EGLrziLH9aSG4ekwmAEURYuUuOkMpSJhMb2+IJlN2nD8VYqX+feXzeA5dMeEGAACdBYKuUlCcLE8cBKImERC8qy4jxCSREQoIf3wtOioppGXyePuO27NCJEyLlMcygzfabK9FHLnMiLVgJJWfMza6GVZESOXjwi5iprYh2h/nC0PfNQtGYCPuW+j0+eEysmPoVxIEo5Je2XXgCEUTIwMxz68pE0JSpbtdMYcuDA6JOIZh8bz32GJJmMFuoPT6UENKyqmVHY+RCWP7OmJ/l7wRz0AcxvrzgrHMmIsn1h9oY5DiLp4eQhLu0C1vbabxDUvoudnP0KRHXrajkm+88yK9ue+rNLduJdEVv+74wo2IaM6E5Dx11XU0ZkEtjVvel3Y88WQa8cR4Gvnk+7TTqafT2K98PrmOCZccYv88pu8omtui7LUlY5BMrCmjibxKQC3ptueQ74vvx+WOXEYKwZP4fyvW3LhgeExZ0KxIRy4lIWbHN5vb4g5dWBMQ2WuLuV1JmElMGLr9OOf0SamTQdl2bEw0+Vhxvjwhpgk67tAp5+Ffa0YuxftqyN+h8845UN6hAwCAGBB0FYLe6Sb0xyVuV75rlr7xz3bVRccpw2oDMcwkPE8nHMPyY7Y/aRbfjPsdc0VCUTKOIf9zpouMn0dJy+THhbtf3mMLxinFaoOgO1A4TyadUkgLzYylSq6q23us0SsJEqEquaExlyZwuxIx7D2P4Vim4Ha575nkmoW7b4JYcWXX2Sj9yMihWJodiidhz8y9WXdiPlajwK87fF7498Ts2pWFtnd7ZCwzGuYiddVpgS+SUA/29ZZXtdCEKa/Ru7PepdfffZRe3eJ1+qDhDZp0/n30Qf1Eat+TiF54iugF9jjL7+FH9h9JG82rpTFTWmmbAw6h7Q4+gjYfvjmNWtmHpux1kn3+Nzrqcpr5jx/S4oXzaUCvdP8oU2KvhJCkAkovFk8EDCsf1xy6xHkTRJZfUK6ILOesrYyUZifCkHXVZXboyudpb6e25hW6gDJptLQy3VkTO+byQ1HCkcuwF857/AX29ZLXs3RMmCgpRftnUj/1Hbrkz0Hxt6PU2CfX6TN9bo5qzaFj56/fYUvSGHL1ubTwF3+kgRek/YQAAFAUCLpKoUA3XPImOHDf4l11wi5epvNO2mtzLkSkkiBJp9T39TL7cfwNp/mcuW/F7RFj8iWxFgaeSGEe7o1hWOvguYaRcmlp5DJTSRCUmLNryzz+WHBKRKxFR0A1p8+dy3yttteWW9AejiZK5wme68QxzDpUydcnrjMXfb5jHHPxUqGui7WsoNF36MQkzCDBUtwfZMfbc7CXgLizZve62Pcuth8n1i0oz5G4+yY/tqXNS+m15sn08pAZNG3ZEzT91+/SawP/QhP2nkvT79yb2vmD2KD8+5yOHyj1aammTQaNoy0328mKtXHNfan/Jb+nTfqPoQ89eTdN/9y3aembL9CQL32a+m7zkY6HPHtecj1eOTu/ZvMDhtqaDsFjd9ZkR4yLVbVYnInV9LErASN8L1Jz39j1ZI9h453Sa4h9jRWFK+M7dPa4xct0IZZ0zOmVBE7Quv64QrUF0j5aMroZEY8FRiXDbrYSc77Ca46dJ+PQaYKOjVxqo5I1o4amxys7dDUjBlPNyCFUamqkfqfqVQJ9j/qI/QUAAF0Bgq5SaJedNWkMMozb93voZEfM3/2Sd+h43L4mDP1utM73sHkiIRlxLH/M35CFPWtSMIayH1cozIOnmWW66vi7cdnFtG9Ig9L0eMplMHLJRzfDnjUpUVNJFBXHMgOnz32uSgpgkdzQSMBGkVHJTMCGGIrSmn9MbK/LvcmNRfuHtQXiLlrxnb7YmKR3PBcH2jWxXavYfpx9nbUUEJnKNS2qbqGJyybSnBd+T/8Z/Dq9P2QeTb/nOHp30Qc0df7UjuNMimTLyx2F22yirKl3E206dFPaqGogDX3iXSvWdr3iUmo873ZqfHEiDb/pe9TnY3vZY5tffZemLPob1fTxRaToPLrrdq5YkFDoSsM7RK82TlkWNK0Rh46PnDoBxV9n/GuMyNRGLt33w45TtirhHSydUhN9zDHUhCp/nG1lsSaFhyTjm7HkSfe6jYWZlJ2u1ujIpUvCXKo7a2FXnHSeYI9NChgx/y6bfbdEhGqjkuwauHDzjmnM36Gr2cAl8JAVbBLmsY3+x+32h08o8wYArCkg6CqFjIASwjO0HTppr82N3UVdPPfG341T8usJhJhUoxCOE0rC0AkX9/VMSKUiIxgltccHI45SJYGWYMlCUTLOoravZz/ni0fvOO16vGMEIRaMk0o1EqGgFXsBw4J2qdog4wYGI5ea2+Pc0Fh4SEb0CsInFP3SiF8mFEQYFcykMwriMXjti2ItEX3BSK4Q5hFNeeTumxmTlNywcs2B/bwn1NieHX+++DhhbPeNvwaECoAVK5pp/Mzx9O8+02hi3wW04MkraeKjM2nC7Ak0ftIbNHf/xUTzHie6iblsk6Yk5+lX04fGzKmmjfuPoa0PPYIG/vwftMGkZtrthh/TBnvtba992dP/pWk/P4/qNhtDG2yyF01Z+VtqNlXdYiVB+fuRCCjleTSiRhNi7nVkQ0gEoWrPW/6YHaPt2XV0wynCMBHrLZmQo+SYct1AxzVrQqws6JpXqmOZfg+dXFtgnotkBLqAIxYdlSyfOxnLjO3ZRRy6TMecII6KjEqG4kytEujXmAq6+iIOnbxD59UWKOepHjow+XPympXOJTmgAACwGsG/MpVeWyDtxyVv6qv1YyJ9dqkj5PfQxUrMpRHQTPKkmHIZjGXyN0vu68PSbP6GPdxb4m/s3DnDXSMxzCMQGVJXnTMMpZ6x8HqEPTtZ9AaCJdzX439234fYeGfivmV38bLBKVw8++OCMbEmx/vL5dJSL2B09y3YRYxXCQSumedQhQJbGKUNgoUyTii/ttANlPbe3HGSY+ju27x2WAS+Nppnxw6F15n3NeURv9l1zTSp1zJ6+uXf08TFU+m9We/R20ufpAl7TaZpL/6d2l5sJ9qq/LVPv+5fExENrGqgTcduQyOenUxjFvWiHc45m7bYYifadNimVPvn52jW+ddSw4G70/DDL6YPfnwStSyYQUP7Dk3+LcqGtJR/52XWSuefWCzuPq8KH/faLhB40sr62jJCLLv7ltnF44EvSrG4H2aSdx5WGq503vHRzXDXzD7nRog1rywUQpLUDcRcvLKgKwnji26kMQ1FqckXYlLHXIGRy/A2LWCk1NSHaPrsjq+J9NAlx6s7dA3irpx3Hva8JeIYAADWARB0lULGfQvGCYU37OnOljDiFxNiBfb1wl2rZFTM2w8LytDFPbtAZHEXLhzx4/txYXFyREBk9rpE9628axQb3YyGosji0bsmoc8v81N/IRQljPcXEyy1Hjphhy4RR+EOnXdMZPdNLBYPrkncxfMFfTzBMiLUw7JvYUw0LPvOJHzy68mUoQtuYFi1II03OiEmiFD3NVY8mM87ccBDY0LhYxwfaqdFNS308rRX6IN5k62z9mrrQzRhu3dp6vNn0MRn5tDSfctvNO94zj9XeWKtV20vGjW/mkYv601bHvpJ2mTDrWijwRvRkP83gfpe/xcacehBNPTb59OEzT9h+8023OHTyRvcRZnaAsF5VXr4/DqKAsXiTAB2iCx5ry3Zo7KBJ/L4ohNU1sVTAkb4OGVeKIp18dwPlkKRxV5HmrOWOF0myMQkVBpCt0sY3RSTJ2tqOpy+WGJkWVS1uT07SYiV7y8Zp4wIseQ1LYSZhMIr3IWTrlF0+uw4ZX0ySsrTI73zs9FHSYSGLqE6cskSLOu324w0eu24JS1/8Q1qPPJA9RgAAOg2gq65udn+g1unpEqBNUziZEVSLhMnq0od30sDLfw+O0+IJeIxrCSQhKEu1sI32lLKY1jQzd8Epm+ig1006fHHKgnCgA2xtiAiRMIkTO6eBe5jKkTY8xmMpcojl+7xC6IvdM3C8U57fKsisAWhLo1cZsq+qyN7htKIY754VsuupQqA2H1pIkMSmIFr5Lm8SiS/FP+fKcSWEj7dY5JcTn595pjy96Ktusruqk2cM9H+eqXvy/TB5pNp9qNn0qSH59DE/d6mxTWtRJfu5J/L6K2yjqtqJxrWXE+bbb0rbTRkHI0bMo4G//NdGvzom7T1ccfTFud8jSZucoj9O77hLT+mmiED7NctfPUBmt1aIyRhCkIskpaZHFMWTuJIYU6xeHi/fpWA4mLaMJO2eJgJ76HTSsNb9KAS7pimzqOecpkKwzDlMt2hM6I58/zw85gfCqxYoQeemHMtWZa6b5KgcyOXibOmH5MIQ8k1C75O7Ibr1YV0SuE8HV/bi6gs6Ep9euUKOnWHrrF3bm0Bf27rt9+CNIbf8SNqnTGHaseOVI8BAID1VtA9++yz9Nhjj9GLL75I48ePp+XLO8Y7evXqRRtvvDHtsMMO9JGPfIR222231Xm9QCNT9l3A7YmkKsbTMgPHQ6gkSIVhdX4heLjXJSZzBq5i3n5c6JrFdt9cV104tsrFahCK4u3ZBQE0PDglGTvLjBPyHbpgBFZMngydvtZc51Uap0wEcSKwhe99pJIg01PIn8dQrEoulTtPLKgj7HTzjgn2PqVxSiVcRTomKYMXUzfl75nszgaPS9v9YkEd5vzNK5tp8rzJVqy9MGwSTab5NP9PZ9EHC6fQe3u+RNN7NdOKc/+U3l9T+deUSeXH1PHb4MbBtOHADa2zNvy12TTsvzPpQ4cdQR868miig8+j+vYSbfSrvyZ/L2a/8DNauGAG9S81deyhhgE93mNr7djtE91HfwRYFD7h61oSxpnvhyDUzevRuJguECURhgXSIAPx7Il1NTGSCTFFPKa7eKySQHHWOkSovPeXiDe+HxcKMSHwJNr75sSaJLKC3jdv/DVMp4w6faGzVpfr0Ik7dPUF6wbY/VUJoSjJyKVyXkftpmPSY5SRy2peSaCMXNr7611PJYg5AEB3EnQrV66ke+65h375y1/SlClTqF+/frTVVlvRYYcdZv9s3hQsXLiQJk+eTA888AD95je/oZEjR9IXvvAF+sxnPkO1wjgGWD1kRJbo0OW7ZqH7lnGf+PFV+aOS4S6eXwgul6FLXXWZXTx+H1IlQTi+FyZ8cvcxLBaXuuoCASGnM4Yulu70+ftPusDOirWsq0rhyGV1J8ZkpSTM0BEzb2Yj463ZXTNhpDBTZC0J7HBfUXCEwt23yE5jWH8g7UYmz4sUgV/kepTdL/N4W1pbaPqC6TRp3iR6ceh0ml7fTEv+9G36YOq79N7Oz9KUxhU066t3pu73uPJJX3mv4/fy+8xSVYlGDRhFYwaOoaGvzaJhU1fQFp86mjbecgeq/eoNNKq9L231+sPJNZmdtkVTHqaBjdtQ44CN6IN23wH3Hj93lsrXnfmz3ftjr6VIQbkoaNnul3cMd6nC8dZE9GVdKue8OXGk9b7RipWpMAxHE9n4otb7logcliiqpUpa0Vselcy4TV6fnbIf59wwc82aQ8e+JikEl3bfgsCTQkElUu9bUAgfc/rSj4XRzXDkUnLNCjh99mv5qGSBkcvqstscUr/luNwdurqNR9Pw235ANSPTfVAAAKgIQffRj37UirojjjiCPv7xj1sxF+PVV1+lhx9+mG666Sb6xS9+QY8//viqXi/QCJys5E0tj7d3P4UPxzKlYIyqmIDIryQIR0CTN5PeffnhKqEbJt2XWGQtdJFlglqKFItHdvGSxx8GufD7DY8RRw6DQmx2f+FYohiuIu6+heI5EBnSY4sUlGdcTPP+MnQopZj88HnkTmeRsczgsamF8fwYyTULnyPpmoPYfjktM9jDZGmZK1pW2FHI96f8j14eNo1mNLbQ0rvPoonvvELv7/ICTW98imaefiu1ub9/25bP+a+3On7vX/64vWOHbcygMTT07QU0cmE1bXHMMbRh35HUcNk9tGHjSNrlid9TbU3HG9ypx3yTlo9/lYaNPYzqNtqYJi29PbOT5ImsvFFBNpbY8dhksaZWJGQKygVHrMA4Jd9ptH+3tf44931jfW2xEUcpLTPz2LQib+6sucelHWOEmOIYeqIv2deT++M8QRe6VtzpdZUE0g5dbZBOKQixkgtFcVUCEacv+bjQ7psg+gJHTj5POHKZn06pOXTVTNDVjEprBTi1m41N/mz3FhUaDsCEEQCgAgXdqaeeSkcddVThPbmtt97a/vr6179O9913X1evERRBdd/0lMuwXJgfE+srC+9LrjYI97qc+1bANRISNTOF4K3tGbfLc9+SxxYIEU+IBeNiQqpics7MeKcwlhk6VLFQEGnPLhS9XrhKtT6WWn5O00TNUn5wCnvDbT5nI/PFMbegkkAcOwy+/5I4UpxOcdcssq+o1hZIgScx1yisNmB/NxYsXUDTFkyjiVNeoNeHT6MZA6fT4rvOoPdff4km7voqzWh4imadflV63duUf3/sjY7f+7kn1miWGhrVfxQNfm8hDV9WT5sddSSNaO1DfW79O40ZshHtctfNNKTvEPtDig/2OJ5aps+mUbt8xT72KfP/TjUNfRMx5103d8203jPzeeYYenAh5tUfCLtv0WOC9FJhLDM5Jtyhk9xAAy/y1sSaOYcTPhmHrjbTMZd138ofe4mRSigK330LhaEbXTThKs0rxdFNzw3U9vXKzpbd1yufJyOO+MilS7CUHLFwP05y1pygi5SGZ9zRQg6dEIrSO3/kMjOWqfS1cTEYTbkUeuL8a0rPU7f5RuIxAABQsYLu2GOP7dKdGAHY1a8FxQj748SS6kIpl/kJltnExMChkUSN5PRpHXOC05cpTmZJgPKopCzExHTGJDjFdwy9a3O7PZ1xhMTRzaz7lDimiovF709KL83cX8zFCwW2+5z5WjF5MnxsgoAKxZE4vhiITEmshY9NCNjQi8UlxzC9L5MGOb/UTDOnvt7hrE1+kt4ZM4Hm9JpJi27+DE166xWasuf7NGvFE7TszO+m59q6/PsT/+v43eyvlamrqaMN+o6kwe8toOHNvWiLz51IQ2asoD6/eoLGjNmCdrj1WhrWNIxKpRK9/6FP2r2n0Td+j1ren0LTZv6P6gYOo6FNQ8UfMIQCPPMmu8041Ir7xoRY8vyE5dvMofVeZ9IuYuwYngSphcKEQTZCLL8XdsTFaubxZ10zTYiZEUjphxTe4/fCVbQQEn3kMhV9Kzt+ie5bgV083kOnJWGa6YRq84OXNtYxJzhrzn2NjlwWSJUMnldpVDLzdZJjGDhyYsplTY0NJ0lEqDJOyc+lHsNu1xw6w4ZP/YZWfjCd6rfeRD0GAAB6RMrlFVdcQeeff/7quxrQdYKRwkwkvyRGkph8PcEyCaGI7mMJ4SpOrLFRSe86BREqXbPkiKmOkHdM6IhJu1ZB+booDAPRJ4WiBKEw7VHRE4yJir1n7hjKd/Gkx+berLZHOub4G+jW1o7dpFjyZBAe4gmNTKeb8GacCRHNVS3UZxd8P1pbW2h2bTNNbZ1GS1/7m3XWJrz3JE3Y7E2aW5pIc6/4B0354G2avv9cap7+d6LvfSu9v03Lvz//347f2SpNU+8mGt57CA18dy6NaOtLW5x4PA2ZsJAa736Kxm67M23/k8ttEEnb3AU0cefP2K/Z6Kgf0tK/PU0zZr1OvcaMpBH9R2QfW4su1jz3URE0XDwnY5BhWqa0+xbuWvGUz5YCBeXaMaGYl5Iww/1JaVQySFRNRyVLStl3ZFQy2VlLnbXM4+fPkTYGydM5tR4659CZUUllTNTvmFOcRybeXO9bxukru3Zmfy6pGxBLw2uCMJMCgk46Txh4UigURXDogtFIaeTSUD2wKRF01YPdTHJwLl4IroxcOrEb26EzmN048wsAAKinC7o77riDJk2aRFdffbVNt5Qw4SmjRo1albsBqyvlMtxHE8Wa76wlIRRcXChiLdp5V6TEnPd1tbd37MpJCZZuDDARB1kXLxNoEa0k8NMpZdEXuGb8PInRWWQsMQwFEdzAaP2B4JiGY7JSkE3YMeeFyziHUhoVDfafhDTIUKyKnX9aOiXfeyy/EV6+spkWzp1Eb638gCYOmkXL5z1Ji/86kWYsnEGTpj5D03Z4i+bNfIXmfPMSmrVwJrV9uJ1o4j+JfpKeijYs/z7ePY6O3wY0DKAR/UbQ0PY+1P+lyTSi73Da7IsnUb/nJlDDvf+msfsfQFv/8LvUp74PrZw4lSbtd7J94zj2qMtp4V1/odmz36E+1aPsmKT3/JQfkxqewcWaey75956fi3fVaeOURmBE+uzy4vaTkCK2H+e5xez74YWCVAfH8I41vvMppVxmRmCzY7LJc6SGmTABKbmBXEDFRBZ/jpQxyERwsnRKdQSUh6uEwod/XxNXUU91THffBCFmxJAVdOV0SrG2oC4/zCQ8tyjE/LCQrtcWBMdoVQL9m4gmTrN/rh7UP7+SQBGGNaNSkRY60wAAUKmskqC75ZZb6KyzzqLjjjuObr75ZhoyZIgn5EwYyv3330+vvPLK6rhWEKO9M65ZIKCEXas0wZKENMQwXKVUvBBcCk6REizN/Zmfhge9eN71J2It38WTKgkyYS6RWPowkl9yjUJh5ItHX2DG9uwSN0wKRQlj8r36g4iLF14Tf67a8sNDYqOSmXj/QPS2tbXR3NJymtqwhMbP/h8tfnERvdP6H5q20Xha/M6NNP+m261Ym7rkTZr14Xm08IW/Eb1QPvcORPT+S0Tvp3dHg8ybbFOUlt40sLqRRg4fSyP7jaTBi0rU9ORbNGr4WNriG1+hhvufoz6//zdtcsJnadSFX7HHL/t/L9K0Oy6waXejPnIWzXvzLpo3/03qWzfMijnveQifH2GUtOM5yh8VtOJIEWteuba7z8wxfIdOdujEkUtF9NkfMKj3xUYFlV08UagGjy05xgYZKSOO4Q6det0s3j/Zj1PGMu1zrQgxPnKppUqyHjr18RdKp2TiUevOY48hEXSSQ+d23yLjlJngFimoJHToavLTKcVi8QJhJubc5jqT50fYoTNUG0Hn/qwIuoaP7kmL/vB3PS3THHPw3jTwnM9T/U7x0DYAAKgkVknQ7bnnnvTb3/6WTjvtNDr66KOtgGtqakqEnHnzbG4Ha54kwTIsDffEWgHRVyCoJCsOpGOC8nFxDNB3KjwhlUmeFFyj8I12ZAwyVmSd7loJI5fa7pcoMMNQFOGNfyR1M+OGeqEooUPXGjkmDYQJnc407CZwRDyHUkqnLBddt7XSwpqVtHTxZFo8fiXNWTKH3u77Ls3acAqtfP56mj++hibX/YNm7zSbFj7xeZr7xFKau2QutdW0Ee1JRP95iug/ZYG/sfnJz3iiKelDoPL7QxMmMri1gQYtbKcRG25CI7fcxu6jNb06lXo/8jKN3n0P2vzsr1L1DX+iunv/RUPO+jwN+Prx9muXPPIUzfjlD6hX/w/RyJ2Opjl/mU0Llr9MvWvZG0nnKgeF2HJwSvBDAem1WP5eODGe2dlygt4TYhHRp+7QcRdPFj2e06sEp3iCRqjiyN5X9jWduWYpxCd038rR/vZ2Jjy8/TBvxFEbX4zsvjHRp7l4aSiKXgjOxzJVgekEnUlKdMdk9srcnh3vzsvWKLj03njdgBN0S3QhFgq6IiOXwjGZoBLRofO/rtSvb+YYe3vvemotCzpph87ePiD92upBLlnIp+GAXe3nTMpnzRi5+838/ez/1c+KnwMAgEpllQSdwZSI33vvvTYB0zh1LS0tVF1dTZ/97GfplFNOoaFDMaO+VghqAsLS7I5jfJcq7eLSd9aie21JJYE+upkRj4LoS94gM/fMJi9KIlS4PymoJBkDjTlLoRCVEizDdM5EOJf08c6wDJ3/OdzF4+IgdEOFkcvwvvzglGpBGLelITLsPO2lKlpU3UILa1fSvEn/pYXTWuitpg9oXt0Cohd+ToverLJC7IMx/4/mbrCYFv3mEJrTspDmbDCTWka3E933RHofA8q/Xn274+Pa8seL56fHEFHflTU0qO9gGj5yLPV7dw71n7qUNvzwfrThrrvT0L5Dqf6ef1HDX1+ijb9wAm109qk084zLaclzT9LgQ79KTSd90p5j/px7ae70WdS3tCkNGb0dzWp/jBa1l+Jl35LwCcuupe9ZptpAcjADp1MTEJI4CsUBD4VRxjK99NY8NzDi4nlhJtroojTeGHMVhRCfjq9h+2HLy3H7kqgxH7euiLqYXjqnIo5S1yx18bIupnM6eQ+dFmaiB7Ak92XupyxYNIHpjWWGx5h/r4yoWr4i2aGL7ay1Ly9H7Ys7dAVcswIOXXbkMr+2oLpfOhKZCSpZsLjjz4qg438fSgNlQWeuc4PHbrOPv7q/LB4BAKAnssqCbtq0aXTrrbfSG2+8QStWrLD/Y7rgggusuFuTmDGuG264wYrJRYsW0S677EIXXXQRjR49Wjx+3rx5dOmll9KTTz5pr/HQQw+lb33rW9S7t7xY3e0oVPYdxPInBl17pKBc2tnSSqrbVMdQKrIOd/HEvS4ppS5TASC5Zv4x4oijNpbpiSw5qENy8aLl26EQi6VuhmOZ5e49/3G1278DC5cuoKn1y60wm/jeU7SgdQnNnj2V3tvwfVpQu5La7zqD5i9fQFO2eY4WGGftJ7vTvOYFNG/pPGrdv3yd1+3b8bvr2n3y9fSa3BTU3HnlB9LxW2NtAw1uGmqDQRrfnkn9566kkR/el0ZsuTXV3Pk49X1vDo372pdo9P772WNWXnATrXz03zT44g5xNu2E82nZmy/R0NO+SI0H7G/POfuBGbRw6ds0oNTQ8XgLJGpKASyJCAhLzMX6A/f90Pe6nNMpiQN/94vt0IUCir9GNJHFgkrUVEUerlJgXy8RIhmxxscS3TGh6GM7ZDm7eHx/MDqWygRdVkBWd+zGmn01rT/O64Yrsq+oO2LJY9P645wQiwhaJ6g6HDoXrpKflklS3UBNDbXTitShk8RakTCTjENXQNA1CGItUyWQfx6+46amUyojl/wHgto4paHauICy3gMAgB7LKgm6Cy+8kB544AH75uuYY46hL3zhC3TjjTda4bR48WL68pe/TGuK//u//6O77rrLJm0OHz6crrrqKusIPvjgg2JPnunCW7ZsGd1+++20cOFCe+1Lly6lH/3oR1QRaOOUYg8dBSmX0l5bTBg64RO6gTyEwx+DzBRrS+JI2uuSirzDdM4k8KRaH5UMKxJCR8Rec4F0Sq0Xj12zFOSSPo+tVhwsa15Ks+qaaWlDiWZO+A8tXL6QZkx/hiaPmELLa5qp6s+X0LxZ02jqFq/R4rpWar3u47Rg2QJaMH82zd37A1pS20aLT7urQzjvU76Pn340vb/Nyr8/eVO6d2aYwxbPzPvK1hIN7DeYBvQdRA1vz6Cm5SUauf+HadCwUTZApOa2h6lpxjLa9Pyv08iddqYVn7+UGt+fRxv97jrqVd5RmXLkmdT82ps07Mwzqc9Be9CUW6ZT88x3aPiIXahhVEfu/8zqOttPnn2uhZ3GWJ9dsvvlJ4oWEvyxvb/EERPuyx3nRJ8U+JFJVdR231ghdibBkYlMKSmUH1Nkhy4mDHlQiXbNUsplLJnTjUlGnsekq00SYsZZWrKM2pub0x8IKQ6dVxoeuku1wp6dFpxid+iU8yQCm50ndNacG+bt9NUqZegsUTN0Vbnbp6RuFhZ0BbrhMqOSgRvXcZv/w05pVLIUOHLhx+nX9lJ76RL4/2MAAACsPUFnxJMRcka4DRvW0fdyySWX0JgxY+iaa66hCRMm0A9+8AOqFZa7VwXjBP7iF7+gc845h/bbbz9727XXXkv77LMP/e1vf6NPfOIT3vEvvfQSPffcc/TQQw/ZEVGDuS4jAM8+++zk2rsr1j0IRJZcLl1A9IUJlpHycfeGRxJr6p4dd+iUay4/KP/6PSEWFHmHQpWLzbBYnO/ZhS6eMN5pRhOXlVqpZcV8mjfrPZo19x2a1G8+rew1hXq9+Eda3LyYZi34J83a8H1qnf9narv3PVow+QOavdUrtKzvG9R6zUH2mIUzptGiPWfSkpZ/0cLTL6EW44qUjTG6/OH0mtwe/5/+2fH7BuWPX2XHuPdD5cutbauippW1NHjDsTSgz0Aa0Ks/1T32MjW11NCYLx5PA5oGUevFt1O/lbW02c1X0OCyWFuwxxepvrmNxjx9J9WMGELvb3W4LSwefd31VFveT5l03SRaOWMyjRixC/UevS19sKI3tbQtFKPrM7uIkXAZaW8r+XN4DHd7kte1PgbpFWI7QRK8iQ7P0x45jzuHeB7jnppSduPisW7E7F4bF2LKPloyBlpAiLUV2LOLiDUv5VIZARVTLrURyEA88vAhl55p/53iDl1GQNb444SS28QdsbxjTJ+bVJHA74t1w6n9cTHRW8tCUfLK0M1rxHXMdVGIlQrUBGQea4G6gVJjVtBV9emVex7THed2H2M7dC7oRbpvR/02m9HiP7FRbgAAAGtH0P39738XxZARSmPHjqVzzz3X1hqYeoPVyZtvvklLliyhPfbYI7nNhLF86EMfov/85z8ZQff888/bBE4n5gy77rqrfZPxwgsv0CGHHELdGr4n596USa5Z+c/hGKQn+jKF4NkI/ET4OHEkdcxp55ECWITkxbBuwFYVtLfTytaVtLi2jZbWrqCqRTOIZlXTzOVTaVbjQqpZOZHq3niclq1cRpN7jadFI6ZS3bt/pLbSczR3+r9p7rh3qX3Zg0R3vmuPmVd6jhZvN5Nan7+AVr53KS2ePp2W7D6Nllc9Ryu+eTMtaV5if7Uf0E701mNE3y5f3C7l32+833fEFr9N9Le/dnzsKsjemJQe494zld8bVrUT9W2rpf5DRtjes77NJap7cyr1axxAwz+6PzWuLFH7HY9S36p6GnfJudTUq4ka5iyjZd+8nvo3DqAtH76dGpdX0fTdTqAqqqKN3n3IvilvW95M71/fsXM29uDv2Dd9E07rSIYbu+ne9k2YYUVVrR3xyrihkqgJk0DF0nRfYEsl1dmdRr6PFozuSuEhmdTRyG5k7L7CGg1pZ4sfb46LiaPyKKXUw+adl49lhiN+fORW6Y+TXTPFobMhLcq+Ht+hywtOYTUC2ftiokdJy0xuW9liX5ti/YGh/HyYAvYEbeQysouXijW/bsG/r/LXGCGm1Rbw3TflGBcm0iHo2nLLtk2YR3ib+jiKOHTBWKR4TJFQlMbs6kEpKO4Wd+jMDzTq66h96fKOr+mbFYaGug+No5XvT7E/KKoe5sYFfJpOPIzali2nhg+7f2ABAACsFUEXc7Y+8pGP0G9+8xs6/fTTaXUzffp0+/uIEay4l8gGsLjPcWbMmJE51oxl9u/f3+4Adnva2mhpqYXe67OUZk15iUrzG2jhkvdoftN86r1iAvV79ykrhqb1nkkt/ZfQ+MnPUk37+7R43n9p/sA5VNf2LvV/9RFqp3aa0WcytQxaQAMn/pNq6G1aOuUtmj10OpXq26npmTuppa2FZtW9SstHTaM+4++jUtVztHzqdJo7ZgK1NU2nxgcuptb2VppPj9HyTaZS3Tu3UOm3D9GKhQtp/havUWttiep/fgKtaFlBC5tfoWXbz6L2175HrVf82N62aLc3aWWpjdou35pWtLfQ8gULqHm/5bTyzcdpxZc/1/F4tyz/um3v9DnY3cz1PUN0zVUdH/cpu10vvUr0EqU7YsveI/pH+afA5v2kadqYO4tobvkYNzHkTyZ2nLK+D/Wheuo1b5n984DNNqPG+kaqmzyPat6aTAM2GkeDP7wn1c9cTG33PEZNA4fSBuedRo29Gqn0zBu04sY/0uAdt6dNrrmI6sfPoPmfPp/qRg6lDX/R8QOPpU88R9Pv/i7Vb70pjTrxBlo5YQpNuuS9jh60PTse+4rxH9DkRb+i6lKDTX1sXTHPijm9NNyM7zERLfX5ZaoUhG68WEG7NpbKXZpEQLTonX98fI/94ECqdkgTRdMOtcx5kt4zYUeMx/9zx09wgpP7k0Y3y/dn3/S3yXt2mQCiHNesIxQkZxeP76wpbmBHcEiBaoO8tMzYDp3k4gndX8lzVEDQeGJNEWLJefg1BMfYMUgtCZPXDWgF5dx91MJMmEOX/B3JOH3px644u8ujkoGoksYXM0XeRXbfhJHLqvA8irNmr6ks6KRRUsPA80+h3nvvSI1HHJgV8sl11tKAM9bs7j0AAFQqqxyKEmPrrbem3//+96v9vGYXzhDuytXX19OCBQvE46W9OnN8czN7Y9BNMW8kP7H7MzSxYSnRdR0jqJZdTYb7c0Q/+lnHx1uUb7+bRTrvaP7zAtF1d6WFzObXg6emx2xb/v22v6dBGebXC2+kfWGbln9/8H8dv5v3YWOJaOL7RBPJHx989s703IOJaMEcIvdtcxM78z7wX6W82LxMdVU11dfWU20LUd2yFmro00SNQ4dR79reVP3edKqbv4yattqCmjbckEpvTaHSqxOoaYvNaND+e1Hvut7Ucv8/qeq1D2jIER+zt7X/62Vq/vVfacBuO9Gob59uRduKn/2BWu/8G4045VgafP6XaPFfnqSZZ1xGvXbdhkae/2N7HfN/9luae9/t1Hfrg2nI0d+gZU+9RNOuGk91vcfSBrt3ROkveq8PzVr4BDW0DaLhA0ZRc+1iWmiEmCRW3LipFPgR6bNL3ijxN8HcXbHfF0kcRXYIM4mR0j5asNcmCY3QDRZ335gQ4b9Hwkyi+3FJiXu7HtQRlsFru1+8JiAclXTPu3Wp4mEm3MnSBJS3jxaKI36MIrK4oNVHN5kwlvYHQ4Gdm4TJharwvxUnIF0XmbRD5sTRsg5xYMl0w5UKOHRlp4+PZSrOWlvsvvjjV3vo2Oim5EwHQsi5j+IeWSadUnLWanMduoygK+DQSSOX4TVqheDSKGZI7ejhVPvZbj4JAwAAPVXQGdbEflqvXr2SXTr3Z4MRZ1JqpTnGHBtijm9okEdEuhOlulrad8C29NiKN6h6QFOHY7NkObXPW2T/5147ZKC9rWXiNCq1tVPthiPt19CipdQ6bTbV9GmwozBGELS8+b5d3q/fbKztIapavJza3v6Aans3UJ8dt6KaUg21PP86VS1cRo27bEv1w4ZQafFyan70Waqp70X9j/qoPab5789Q++RZ1HTAHtSw5SZUWrqCFt96H1VXlWj4+adSXU0dNd/zN2p75T0adPQhNGC/Pextc7/wfaptJRp962XUZ+hQWnzdXbTyr/+mIV/6DA394jH2mFmHnkH0/kwa/ftrbTDHnEtvpgW33Uf9TzuGBp73Rfuc2BTFl16ioZ87nxoP35/m/viXNP8Pd1PT7p+kwYd/1R4z48+ttGTKkzR46H7UtNMnacEr1TRn3rPUWDuGho7ezh4zp24ALWitoVK73zXnx+Tnh6KEe4apOPB3jbyvF5MwAxGWhMZkz5MJ2AjOlVZS6Htkmd1HsXzd1Uj4e23+fYWjm8J4Z/gcteSLPmn/y4vSV1y8rHiMPPYgGCPrrDG3Swnh8GoLVHEkjGXWRI5JXKPIDp3SeeeJPu08XhJkfriK6iry+3Mjl4JD5QRVMpZZ3k/0H5twjBZ4EhN9Tjzy3a5w15uXmJfDXDLihTt07jyhMKuqsoEifJRU7HTLOI35Dp2UGOlGqqM7dOE1SqObBXbxpHMBAABYzwXdxz/+cds3Z3bOJMdLwggpE55y22232VCS1YEbn5w5cyZtuKGxkyj5ePPNN88cb1IwH3300cx1zZ8/v2J68n59w7+9jxfcfj/NufhGajxsPxp62QX2tiT04oe/tAJu8f2P08xv/MiOwoy46If2mIm7HEuts+fRBj+4ieq22IiWPf1fmnb8eVS36Rja4Bu32GMmH3I6rXjjPRpx7g/t1654+32afP2ptvB1zAk32mOmPXQ+LXv3JRr6tS9T4yf3p5aZc+mDC/9r39xs9NGz7TEz7p5NS6Y10+DhH6amHQ+1t01Y+H/2DeaGG+xINcMH06zSo7RoWQMN7D2E+jd1fK8WVZnExCqhPy6bKpkRGULZd5qqGFQ/eA5V+TzOKfTe+MtiRaxICAUEd3vc/WZEhiDC2iM7ZOXjEjEnlY/zx8B2rTqum41EZRwxaTRR3rOTXbNYbYMsHmOiT3bo5P04f0w0HMsUagt42XVLviMWHXFMnkeemJgfnKIGh3jHhC5WZwQmE32aQ8XdJ00YmsAPJ3okseaOc6JG2LNLzrVkeSTavzq/h00Ua3LZthfWoTl9y5vT12sYSiK5X9rumyfo8jvdipw7LP+2xwRuW14oinHipDHZ2NcUuR0AAMDaI/9fccanPvUp+uEPf0h77bUXnXfeeXT//ffTO++8k4xAGkwVwNtvv0333XefTaE0wSWmUuDII49cbRe9xRZbUGNjIz377LPJbaaK4PXXX7d9dCHmNrNbN3Gim/0jm3pp2GmnnagSSf4HzaOgwwoAMajEvfkNxvcixeJSD124R5UkU5qku2SkUKgkKJBOmRkDFMbl0pG6dj15MRFQnREi7nGx04TF6rFI/gI9dGnKY/nNOE/mTAJo/BTQzBsyvrOljVzya/JEnz6amN5fNvAkc93CeTLPEd+nUZIwxSLvZM9OEFDhfpzkrCkjl2oBt02xjO+aec9jeAwvKXfjlLHglJyxTK8/TTuG7/1lRkCFscyYWMsrTOeOmCjW/HRKqcg6cdbKY5DiMYkwjOxsOSG2dJk+zlj+gaT5AZf0WLzr4aIvsh+nnaeos6a5iP7XheepL7BDJwlDJuiUIJNMmqWy+9Z0fEcIWa+dXUQvAACA9dqh+93vfmcF3QcffEB//OMfbQedo7r8P9ZW90arvZ023XRT+trXvkZHH320FWCrC+MOnnDCCfTjH/+YBg4cSKNGjbKi0ThxH/3oR+01zJ07l/r27WvHLbfbbjvacccd6Rvf+AZ9//vft6LTlJAfccQR3b6yQEUqDQ/LvkNHKFZJwN/wB0JM7JhzLpV7c+klBrZ1fCyIGhsBz88Vc3LCmHypWDwSnpERa5I4Ulw8X9CEQkyKwC8QLhIKw2j8f+j0CQ5dIDK8PTt+TWw/zLs9dn+Sa1hkfDEisjLhKpJrpuzQSeIxLHoXx00jItQ9Z+HzqAaeFEiV7PRemxZmYmoLtLRMfl/KGKQnHl1wSLR8W+vXywo6UeS459vttUmip9Z3zcRRvtDpE8NFymOZi9PzhGIk2X1jJd4ZwVJ+bJ6LF7pokotYJJ1Sct8yKZfSubmzVi86a3wfzj4m4TmqGTGYfSAHmXDMtIZG3+MPpdpxG1D9tq78EgAAwHot6KZOnWoLwz//+c/bX3vvvTcde+yxVkCZ8UWDSY4cN24cbb/99jR69Og1dd22KLylpYW+853v0PLly60LZ8Y6Tefd5MmT6cADD7Ti86ijjrL/U7vhhhvo4osvps997nM2DOXggw+mCy7oGEWsSKok18x31lLXRBBiVaGLl54neeMe1B+ILp5UGt7qCzq5gDsUa4LIcGI1dAzZMakwzIqjjFgNOvi85yEc75QEZntnRGi+G5hxS+0xgaBRCqi9oA73hk1LTDTn4KEzkQRLN+oZ2+tLEywj1y11nxV6jpTdN2E/LhEhUpy+KlSVHTEv9KOAEFP749r1EcdErLEdOtV9M9fjEhy1a853A60A1SL5vYoE5Rj2GJwjJiY4OtesLMREZ83t0LnERPE8wQ5dIGb5Me2R66FQPMZGQN2OYb0gDKurvR4228EnpXwyJ82eRzqGCUH7wxfJoWROn+TyZQRdrzrRWSsN7Jf8uW2eEOlbxiTuNr/6DvU75VPqMeZae++1g/p5AAAA65mgM7trZpzSMXv2bFsifthhh9HaxjiCpufO/ArZYIMN6K233vJuGzRoEF1//fXUY6guIrIKHBPuI7E/ZzrmxPNUZX+S39ZmDcQ0PEQfu5Pe1Ls3KDEnK1NS7UbzpPtqjwiRoIdPivbPXI84TugLmtQtFYRIgdFFd39hoXzmXG2tVKWNE/IQFjUJM38fLdkDjAjaKnU/LnuesDDee/OfSd2U3Ddf9MljoulzbceAVffN3V+L7nZ5QqwlfkysksB9DyNhJl6RdyIi9K46qZy9477Y6KYS289389R0St6xtjQSeBL0x8VEnxNikrOUOHTuPFKiphOGTqxJO2Ruhy65L6mgOxCvyt64EWLOMRQfeyjE6uW0SD4WKjl4YbG4NG4ZdspVCXUE9nb2b5PX+xcw/FeX0Yp3JlLv3VzUMQAAgG4v6Mwe3E9/+lMrlnbeeedkdw2sf0hjkBm3q8AOXSJW+Bv+xMkKHDo+3pncV3VW3LjDkn5yfdcqeVMv7VrF9sgSkemHmXhv6t2IYxhmIrhGyeMX0hkzu1/CeRLB1ZofwBIby/QrCZgQU4RIxzilew6DY5gQ90JRCiRYyi5eUDfARQTbRcvrj0vuQ4jTLyQMg/uK1R8kx7m6gUyqojB2WC7TFsdJtXJttvumVgCwwBOt9817rt2opLb3F3EVU9GXClXtGC/FMTzGBMeYjrmW1lQcxdwuN3IZ6aFLHDppdNHttbndt8i+Xmx0MwlOKYerxJy+3Hh+c65kBDRfiJlRSfEY7rgp5+HXEBZ/J7czEVczatVCv6oH9oOYAwCAShN0piS8qanJBp4Yt8v8z/zSSy+lq6++2u7LmYTJzTbbzP5ufpljwToiDBdhYSTpDl2R4BQn1tghwXhaZvfLEMby8zfK4Rt/bi5lxikjwSlJ8qTu9iTXLQSVpGXPYVqmJLLcMYLT15lRwVCsSftqgVD1nUdfiIjuE/sa8/kqxX3y0jmVJMzkvEZkmNdQpLYgEbRJwXS1Pt4qCWN1r00Sa2G1QfpPWfJ6DK9HGhN1151bwM12ETVxxMWzNuLIkyfVsUz2/cgcU36cvBdPG90096WFq/CUS6U0m39vEuEjVRLU1nSIUOdSSQLKiVXnrEmpik5kRQWdc9YiwSmB6BN30cI+NymAREnGzBzHzi/dV8fX1uemQpaa+uRWAXBBp56HjVxWDx5AGjUbDKOWyTPUzwMAAKhQQWcEnAkjMb9Mh5sJG/nMZz5j9+aMa/evf/3LBqc4N8UEjphEyptuumlNXT/QCN0e7sJFw0yCEb7IOGXimoWih/85EH2dFmtSYmQy4haMAVYVCOqIJGqK15NJucyOSmbESszFcgmfsT67TPk2ezPOHD17LVJwSiaoQxsVZNedUz4e9tn5gS/aXp8gVjPPERfPgasquF2ZGolYbUFLfv1BnhDzduhau17SzQWUG8vMBoyUH5vpPcsJM+H9ceren+cGKkLVnkcThqWsQyfuvnU4VMkOnVgsXn5s5WoD0aEL0ilFsVYWVS55Mtpnt2SpOioZCjhxBDQs1tZEFh+V1Jy13lyIKQ5dU2O+MOyV79DxTrnqfnoY2fBbL6ZZ37qaBpz9OfUYAAAAFV4sboJFTI2B6aTbbbfdktsXLVpkxd2bb75pf/GdO7D2yJRUcwcmHLmMJFiGO0sdHwTnCYNM+J8Fhy4W3e9cnaRcOja+6AqxJdcoqCRIR0Ajo5vJ2J20+xaIg6joi12PcxWz4jEs+k6OkYSRO5e0h6i5PZF4+3YtCZOP76l9dqX870cgsEWRGfTZicEgRXYs2diudRWl8/A/8+cxEhyThgFFdug0F0+oiFD30bhjmKmjYOLRnUfrj/MSNWvyQ1rCY/jIZbPbWRNGE8vjiskYZGw/bnnkPHVFnLW6wgEsSS+emDoZlogXqBpQhBi/Bml0k193+GdN0FX365t/Hm2Hjr1mSsp5XHLlqAduUD8PAACgBwg6w2WXXZa5zVQFmP06t2MH1hHhqKS0IxWmM/Ljgv44nnKp9dBx0ZeMd7pj+BvlTIpjxDUTg0rCMUjdWUtTLoXwjHA/TDhPps8uej2RUJSg2iB1HqWxTCcws7uBWihK5o0/H4NVqg2S+zPfq1xBk4q+8Joy3//O1DZERi6j39cwOIUfw4UJ72KTQlpCIRaOSrr7M66almDJd+i0MBNphy6yH6cJMe5QJgEsNQVKw7XuPB6KIohQ8/fXimLnrMXqBpIxSEHUuAqAaCiKv0Mn7ZE5cdbmysfF6wnOLfawhb10wjFhibjq0NXlBqfw/ThvV04ZuSwN6i8f05eNZSoOnXf8QKw9AABAT0BYZAAVgdMSwaigL9aEHbrwTXQoRITdLu/NcVglELp4/HORuoHkOpL9OD3pUNx9C1yj9HEJbk80wVEuOvcdQ188Js+1VKwdpmUKLl5sdFMLRdHGKT0nJzyGP4+KoPMeW87IJUWvOw388B6/GHgSil7FMVTuy3ucvBtOKhbPCZfhr39xF499jR3d1FIu3Q4Z333LCLHyMUZgaTt0/PGvVMJVqvP39dLnMZJyye4vcdaEkctMIXgszKS8iyeObpa/rj0ZldSFWHKMeM1hQXd+V5w43llV5QWYaM6ady415bLA7hsTdNUDZCFWt9UmyZ9bp80kjb6fOZhqhg5MSr8BAABUNqvk0IH1mHA0TdihSwSE2+sSg1Oc08NTUcI9u8B9M2/WgjfaNg3P/bQ/kgaZEVBJL560a6XvtaWBL8HOWqQiQRwBZeN0/LGL1QZh+bi0H5cZp5SEkS96RDfQHae5b3x8Ua0tSMdA0yTMYHSTP0fc5VVCYdyYY/j4VbHmiSz3XAdl8NIx7jmSBAsP8+BiTfrBgXOplOfR2zXLS4Pk3w/NxeMiKxRiTgzY5MmccBU7TqkIMe4GatfMH5fWZ1e+PyP4nLOWeQ2xr0uTJyO1BeWUS3Hk0rl4kfqDpG7ApUrWFBBrUm1BeG5NiBk3zYW9KKEo/GtLbH9NrS3Qduj6spHLQf3kY5jAXPneZPl6iGjIFd/oqIeRwmcAAABUHPjXvkIJ4/89d8W9sc2UeGf37Aq5ePzNfTguKO1aOTEjBmMo1y2FXiRuYPYNeyYUJeaaxWoCwucoOSa21yW4PWqQiySMImOiZWHszpU7KsgcKm3kku91xXa2vD1Ksdog3LOr7tSeYSZRVBrdDF+P0nPtvR5TZ80LVzHPo+diaq4Z20WUfgBh7489R9LrPhBi+VUCrQUcQ1ajoKZuRjrvkjqGdJRUdLvcY3P7aBEBlRaC62It2kPnduhidQPBSGNshy56TCDyxDFRK+hSAVUq4NCVGlOXTbu/Ig4dL/4OGXz5mfb3gd85VT3G3g/EHAAA9Bjg0FUqQfy/1zMWOmvhLpoh3LPzglN8IeYnBrZ2vIFSS8NZAIUQDKLu0HHhEwSeiEmPWnhG1KGTxEERFy/c69KTMOOCxjmmkT0zd32u86xAmEfuWCbfxVPH90xQR9nJCY5L6gnYOGH2sRUQz1xgKWOZme+HNALLwzy8kVMhDbLsPKoOHR9LVfvj+HOUUwjOwlXURE3jmkljouH3Qz2PsK8XuWZ1F4+JoTbXHyeNXNYEI5fR0c3yeSQB5e4rcp7sqGT+Dp3orIXHKPtxfN+tyMglF2WdduhYgEn1QHmHztD02UOoz6H7UjULUQEAANCzwY/wKpWM+ybVFgSl4Z7oc+6be4mwaoOw+4y/CU5CWGKOmL9n548mBqOSMQGVVABExAEbJ/Uel3eME5juqcsek91rE4RhxnksIjDzxYrqmplzSKLYHsNGRdWxTCagFGfJc5+UJExP9Hs/FBDGIJ3AiFU7uGMkZ42LJzU4hd1vpOxbqm2IiSN1903cs9MDT1SR5dIijcBSHTr2/XA7dJnHxQrKtc471/lm6giS80SEWOLQRYRYUiUg7dAFDp3k9IW3ScIwFF7SNYdiLRKuknysBJV4QkwRdNX9UyFWUmoC+ChmIYeub9olJ94nxBwAAAAGBF2logWHSO5bGOYhpFx6peGh2yUEniRCzNvJCnffsu5btoA6MgYZCFFpZy3jCPH7Kgu3dAxSKh8PhVh7l0JasqXZxUVfLMxEdLH4x7Gya0/QKKEoUg9dJJ3R77OTH79XUC7tvrnXR3tkbDfSU2jHKb3nyO1PamJVL/KWCsGzLiZzH/N26LjICkYTE6drZbEdunRMVKkbYO5s5nGxSoBo8mSw+xZLlXTF4mJtgduPW1Y8nVIUYuGopDTeGXbMCQ6d/aFEkd23AqEofDySp1Bq113SHDpWCK6NgAIAAAASEHQVSiYmXtqhS5ylSHBKKDL4cYHT599frDQ8OEbcI4sIuiDeX6wbyOxjRXatwmsW9/UCkSEmakbGAAsEp6g7ferOFnvDHvbQ8edaDUVJnUVV9HijgoqLx4SYV20g1RaEoi8mjCOiNxXGBcq+NbHKxVoBhzLZNdOOsWEmikPHUi7V3rckFEXfs/McU61ugFcSaIKfiZ72QoXg5TATIRQl3aFz56lWBY0TfYVGJcUeurAQvDZa4t1xHmVUkgu6PnIFgJ9yKY9l8kTKVRm55N+jmjEjxWMAAAAACezQVSqZ0cU0LdK5ZmHcvi/63O9OiLCRyzAJk+/QZYRYtostGngS7v5Jo3nBqGiy+ybux/l7bUVGHL3dtzDlM3H6Sl0KRUldxci+Xvk5SjvW5NLwjtALbc+OpUFKXW3hdUvOY3iMlBYZuqqeWJNEuB+cwt/YZ9xQwRELk0Cje4YrC+6scdEXPjYpqER18SICOwkhYSIrNpZZfn2pDh2/r0zKJRtvVcc7mUNXTpXUUi7t/UV36Kp9sRYJIUnGMguNStbku2+Csxb2vEnCMLkmF+SiCDo+iqmOXHKHTglFqd92MysazfNYv+OWpDHizh9Ry7RZVM/qCQAAAIA8IOgqlaQQPOyFE8JFwhFI/kYyDLMwhCKLv3FvyxdiGSdLFFC+ayaO3SVdde78+W5P1BFLOu8iI35i6qbs0EmOYSIMnT4W9vWS61XSKdOy9/a0QiISeKLt0HmPX3p9qOOESkw+d/HY2GPHedKUTz8tUx659Co0+GPj44Rs304q4G5PhFjcoeTBINkwk/J5zXVrwpiHmWi9b8l9GZHl7qsk35dx3tw5tXCV2L6eE1jmOVyp7L7x4BjnrAnji4XqBjJhJtKoJNvZM0juW/g9LFD2zR205JhAnKkOHQ8z0QQd74/TRi4LOHS1G42iDZ+/x75G+GhlSO89t1c/BwAAAGhA0FUoWWEU2dkKg0zs58ouHnvTmfQahbtvUmm4JDTCyHmx0y0Qa9HrdmLNOUfs8Yejm2JBuZaoKV2zL1SlBMukVF0ac8skOAqVBF5/Wsx9E8YJlf44c46qHEHTEXiSM05Y6JhIQbd7rnngR+A++uJRHstM3dnge9+VoBJe0u3EWrjXxt1gbQySO89KWqgXZqKJPreLZkJK3F/FjFAXdvpiYq0cZpJx6Izgrqu1AqtIUEkq6PSgkiTBUkynDISYMHZYaIcuPKZ3EYcuvz+uqkEbueykQxcJK9F25wAAAIBVBTt0lUpGPAn7Ye69tJBymdmh458Pxhe9brQi+0/h7lusWFwqqQ7HIKXzZHrPsgXlSZdcLFEzTAKVxFFYoyA912F3npSWya+tnQvDcMSRRc7njO/FhJgYisJdTk9A8OCUSLiKsq/n9eJxh46LEfY8JmIlFD7hKK2y18f343JFprePpowvxoSY+9iEmWjnEZw1Uvfs2L5eJFzFOX0ZkcN/MJCINX1U0vXHiamSYWm45KwpaZ3RMBNJHIXnLtIfJwnDulr/8Wojl9yhW5VQlAIOHQAAALAmgaDrgTt00hhcx7Fs5DIJTvFLw71ROCHFMBRQfoKlL3wSoeGJrHBUUtjbCjvdkkCPSIKlIDRUsSYGsBQYy4x0rIXOUvL9EEJBksct7dl599ce6aFjYlV1jZjIUANPSoLTpV2PHsLhPY+8z44fx0WYULPBz5O8PrTeN37deZ1ubQXEqldbIO962bFNdz21+bUFapCLCVdJxJrcu8YdXLVqwY5BlgWdJMScs+aOkfbjys99EngijC9mKgAiI5fpx8J5wuc+cs2xkcvQcVNHLnnZd2OBHTrF6fN36OJ1AwAAAMCaAIKuQsnUDQgVAemeXSAypLTI0IExSGIk2Nnz3qSFLpV7zy50kXUqLVPqYtNElpeoWS2fRxgTzQgxNpYZVi2IiYmBs5SINSktMwlFcY8rdGlYbYPaMZd+/wv12eX0nvFwlazTJbh4Wi9eIAylHzDwXrzMc8THCY3wyRNrfIdOE5mxcm0+lpn32IxD586TEVk12boBJQTEisey06eOU5pzKMd4z5Fz6CRRUxamTqwVcejECoDa1eesdbo/TqsA4L1vSjol35tTd+jYdddtOS435VK7HgAAAGBNgh26SiWTvBhJeczsqwlumBM8wp6d9+foSGH591gSZiblUhI+irMYS7CMdNUl9yV056X1B4FjKLqTYTda5LmWRhzDcBltnNA9fi04hI1l8poAtc8uUlDOH3/6HGrjneYYZSyRFXRrfXZeV502cslF7wrm9GluV0H3TXPW0rFc4yzKojcZMTTX7UYuQ7HGRy6l14d9DGkPnfuBjDZO6TuGivOaNypZvi2aTunGMhOnTxBHmcdaoG5AOo/ifEaFYZFRSUEY2rsbPjj5c0nZoWuZPN1LqhTvq76O+p92DLUtXEI1o4eLxwAAAABrEgi6SsW96UzcN+FNZJByKTowYeAJH8sM0iltqmCyHyUIjSAxU3SOMqXh0miiu+5gj0pw8WKhMJ6gUY7JJGpKnXeBwBRTLp14KIuwqIvnHn9uxxw7JgxFYeKoqkAlQW6CYysTNDGnL28EkidhKvt6XrhKcC7PMXaJiaLIrM66eOo4KduhKztp4silIlYTF8sbudQEXX4oik3LdNUiofBJ9vW4ixfcl9lprS7Z5zlJnpREVlIIHjkmPLc0KpkRYgV26KR0ylB01q2KQ9c7vz+OCTqttqB23AbqfXMGnvdF9XMAAADAmgaCrkLJdswJ4SKZKH1h5DIYA/QcuuheW3bEUUuelJMOY66hH2YiFYJrZd9RQSu5ikG1gbhrpghjv2qBvcn1RiX53l9HuIwVfJHAE0+I5bhPvljTRV9utQF3liJOnzbe6YlnxenyBBavP5DGZFnyongud38RFy95XpnAjo445oSZWJGl1Ci414gX0qIVgvMU0PAYt/dm6gi0XTx3bvM9KydPihUAZefKuW9SD13mGsUEywLplMHIp3g9RY6pL7pDl7/7VjNiSHoexelrOvGT9vc+H91L/DwAAACwPgBBV6lo7ps0JhmWb/P8/yAUJXeHLjYGWaWMgYrnCUclq/UwE7FjL7yviPsWCSrJjFxKoSjaY5cEprs/zTUzx7mxRDUxMruzFgsqEUdAA9GbCsPIefKSF9njilUbqGOZUjKlNrpZHk0MvzZzrnIPW8fXytdtRViSTqmLrPy6gTTlMtsxJ4xlap137HFlnD4n6EzdgDZyWXY/22ll6r6Jgq6AsxYeIyU9hiJPup4CoShhoIiczFnT0THo/l0o4NDxFEpO9bBB6n0nt/fpTf1P+4z4OQAAAGB9IXjXASo95dIvsg5CSvJ26PiulT0X+2NmxFEaTfTdN8nFy4qjbFpm5rFFnMXkesRi8WAXTxpxDCsJxK66IL0zCZcRIvnLn09EjeKadYisAiOOWhJmSSjyDgVEVfY8WSHGxGMSGqMlSuoVAVXSWKLmhvE9O01gWoeu7CxFrinpYYtet+50eiOnWgCLVzcQ36Hzi85DYcjGRF0heCQ4JQ1F0cNM0rLvmq7tvgUOmCgMixSCFxi5zAg6xVnj4lDdoeuT3l4zcqh4TM2QAew88sglAAAA0B2AoKtUwtJsYewuEWGZIJPsWKY9jo3vhZ/jzpq3IyaWhofXVBKuqYCzllx3axcTLIN9PUmwBGNwciG4E49hKIo8KtghoASBHY7BSvuD4fhiYqoq7lvExfNG/HJGLr1qgwJjmWqUvnl9OKcrcx6W8piMXCpOHxNrYVqmd/8r0rHMTJ+fE1n8mFgIibZDyHvotJFL3meXpFwqwpCfJ6wtcILOOHRaMid/bE7QiqOSgWAqcIw8KlkkFKXAOGWwx6aFmRC7XRu5JLZfqQm60qD+6Z8VYQgAAAB0BzBy2cN26OQdMud0KW/83YgTTwy051J66LiLFykNl0NYgjHIWAF3NMEzKCiXQj8Ch5LvbSV3xfvc+O/SflyYYCl03iXXpI048lAYtSYgdSi10nBPrOb12cX29cTAk/A8LAmyQG1Bcozm0PH7Ct0ws1PnXo9atL+2Q6ft2TEXT60tiAS+eD10TsxrwpCHy2jplNwxDI9hQiiWTpm5RinMJFJIntwWjDQWCUUREzWDrysJo5KZsUelELxUX0dtQk8cp3XewlzRZwJPmo79uBWSWmk4AAAA0B2AoKtUgo45ec8sFFhydL39mjZXWyDv0HlF3oroS0Rm0kNXoD9OEJlpYqReSZC5L6GHzwm39iIuXiwJMziP1OfnjQp6TpYmjlhQR5hgKfbQyQ5VR3egcD3Bfan7el7gSU79gTe62PX6g45ESWU30ImcFW1JKEqYlpkcE7hv2eAY52JFjnGOsXHN3GivIsT4Dp1aGs538cJETTZymbiqkcCRJMxEEmLKWKh/ri7UBEhjkKGLJ11PeIwkDHvVJemchuqmxux9lY9L/yyLtda5C8TbvfNUVdHgH56VexwAAACwvoORy0ol7GGTxFOmq04WB964HEu59MbcuPDhY5lS4EnYDSeNgWb62kr5e22dPabA6GYqjFxwjJTMyZIQ7XMgOFlhyqUSipI+/lSsaaIvmoQp9bBlkiez95UV8yVhry12X1o3GjuPWn/Adui0onMu/NxYnTRyGOzQGUEZjmUmoo8JOlWscdEXqxvQglO8HTpth9CNXLYmjy27n5Z+nNYNCII2FNSS2xWONAqCLnTSur5DV0DQGfe1T0NumAkfodRGJUvsPAAAAEClA0HXY0Yu4zt0HXtvZQciutel9JXxMUC12qDIqGQo+iQXLxhxlJInw9oCyfEJOu/ESoIiheCJmA176LiDmcbvd+wiKh1zXhdbzl5bNBSF78fFj/GqDZR0Rl72Ha1RUERfGkDTli96zGtxpXJf9sYqX6yJgiZ1zfjjkO4vcbqE49K0TJaomaktEERfKI5KkkMXfF/d13g7dNmxyOTvoza6KT23tWtw9y3cBRSdvnrVZdOuu3pgP/GYmrEj1etzDL7ybKrfahMa/stLxc8DAAAAlQRGLiuVTABJJOXSuVTK+F4SZ8ndN63sOnDoJLGWKfL2wkyC63aOjxScEgoxqew7UluQ6bxrL7CLJ+3HBSOgqrNmztVaFsXaGKQ3vpgnoJjTlwlFye5jZV08vteWU23Ad/pi/WlKcIpXEaE6VOnHyaikJOjcdUeOSV28FZHRzaBYWwhXSe6r3OfmPZbgurkwzLhWTBjrfXbMDY4lWBohxq5HEmLZHboCzpokDAPhJQmxjFjsokOXKYvXyr43YmXf0v4gEdVvOY5G/fln4ucAAACASgMOXaWi7n5pHXMszCT2ZlzaM+Munvk8C0WRSsPjZd/BGGSREJKYEAvDVUT3zRePURGaCMxY1YIWuc8CNtqKuG/KPhoToqKryL+G78dFxJpWCM6vOa1R0Edy1R8KcKGquLxccCZBJZkfLvB0Sj3lMRFryXmE0U23s7ZcL9ZOfjDAkzC1UBR3HumamNOXu4tnEizdMQVGHIs4dJIwzKZc5oeiZMY0DcF5qpv65Dt9yu6b1xsYiusyvXbbRrwdAAAA6KnAoatU3BvYMMFRqSTw3/grb8ajzlJV9o0/vw6h2iC5DiEN0r3pT1wvSawlgS9CV12SYKlXJGRLzIVi8aB8XNwjC0c3lefIBj6EwTHKc92RYJmXcqmLPvL247QAFn4euRDcG7dNXkOhY8h3+uLuk70WxaHygmOSHTJ9PyzpoZP27NzjL0f7iy5eWZy0lYWYON7pzsOco2zHnnP62OimlnLJXbwioSRaSffinGPC579IsXgB0Sc5faW+QX+cUNKdHd2U/9fj9QYq9Np+Cxpy5dlUPXxw7rEAAABATwCCrkLJFn1LFQG87DoVWRkhkggonnIZCBFeN8B36ARHrCN5MT6WGdYEeE4fT9R092m/VkiwjNU28OtRzpPdxZMSLMPxTqEXj3/MHLHMm3FhdFXdV4zt2TnRxY/JiDW312a+r9qenZCoqYxc8nFKzX3qEPzKefjIpRNrkrMW1A1Ed+hixzjXzI0vRgq6vXAVpYcuKfEWjnHCiLt4GZEpCTNJ5IXddNJjKyAWM+mUkugLi8UFh64UpFFm6gckYSg9152g76c/tkpfDwAAAFQSGLmsVEJhFEu5dMflpVxGY/KZi8cdOi8xUhjNC88VjoqKY5DBXpvUnxfu4gmPLRwBlcZJE/GYceiyO3Qdp2DumzZy6e2s5e+jaaOSVoRrYSas7FtL1PRc1ZxqAz8URRY0sdHNdO+RiT7t+eECKrZD5/bMCuzQicIwcNbCcI+OY9IxSO+xxkYupfOUBU3b0uWZawyvx0MUdOHIpZBOGfSzyaObwWtPSIws4tDxegGTOil+zyTRCQAAAIDVAgRdpRJ0zCXuG3eN+J/Z2F0YsOE+tjtbWnS9kHKZiYr3jmHVBsIYaCqgCtQtSCJCqUiIuYFy+Xgn7it039RKgkgPnXvuvedac+hYUEngBnr7cW3C3l/4HK1Coibvqktcxcg1J+mM4fNjkkDDVMnYyKULPIm4b+T27KSxTCfEXJ+dOHLpJ1jGw1Uio5vOoSu7eNJjywgsE9IiCNGM+1YgzKSI+xeKwI7z1HvHS9dTYjtzWl2Atg8HAAAAgFUHgq5SKSCMvDenJipeCb1IhAALTsmKg+JJmNZRY1OZcjdcxwhoOgaaddYy46SRJExpRyzj0Impmy5K34WrZIWY9zzy/bhoKIocLpM6a6lYk3bxOo7hFQA1+n3lOX3cMdTqD0zHmpaWyUVY8ti1BMfIWCY/l9trk5w1d93LCwgx56xpBeVcZEXCRdLzRI5x1yy5auWdMV5/kHENw/tXEhwz+2hSpxsblTQumySo+PikFWuSi8dLvJXrCUcuNbQaAs7wn/+Aqvv3pWG3XlzonAAAAADADl3Fkh0DFPa6mEjyAk+UePtYYqIXwqKlKnqOkDyW6e/isbFMr6BcrhKQ9toypeFC+XiaYKkLw2iCJd9FtEmg8ecoVgjO6wbUsm/+/dD20YQwE70QPOIq8jATTRi6N/rWDWzLH6dMRiXl/bh2fozkULnHVmjkUh/dTHronDCMuoHuPNLoZlBbIAnDukCE1VRnRJbbvUueQ2XPjF+ndfEkAcmdNW3ckX1dleDOGUpMLGpVA1wI8rCjkFEP/JRmnHYJ9d5vZ/WYhgN3ow1fvBeOHgAAANAJIOgqFW8/Lt2REmP783bo3Ic80CLj4jHXzLlqsXRGLeXS28XT9uyq80VW4FCKO2LayKX0HAWdd97uGxcLkX00KTxErYiIjWUmItMIsWxPn3ceViyePQ9zzbRRWiYetSCXJMHRuIVunFK7Hi6OwrRMqW4gViXgirwLCDE55dLvoROPSQJYIr14mT63/L03yQ1L9u+ay8+z5tCxr9Xi/0tc0KlCLD1/Sel841+rXjPH/TBDoGbUMBr14A25p4CYAwAAADoHRi4rFa9jLhVr3qhkVcEeOt4xpyUvJjt7LG6f8rvIMtfKHDFvz45XCYTjlMJ1p25ga264SnKeyH5cmIQpVS0k11Kor63IPpocZuK5b7l7dvl9duSNbiohLfaaFWfNKzFXzsOf08h+XDK+WE65lHfW/D27quh5Irtv4Q6dJKCS8c7mSPx/gbTKMFxEEWLe61wTdJ6zppyHj1yq56nNP0+vTgo6nnALAAAAgLUCBF2Fwt9A2zfZkugxIRRu7NC8GZeCU7w3/uY85RsjPXTafli6s8bGAMNzeR1r7M2hEq5ir10Sq/y+tATLTEF5gQTLiBtoj+FJj0pwTEcoSk4hOBvLjIo154hpQqyVO4bV+QIzFCNC1UJm5LJGcOi02gIuoAq4b6Lb5Z7HWAhJEGYSRvR79xU5T/LYkiRMqSuuC31uijjyzq+MSnoOnea+ccFYQBhKgSjhebT78oiMXAIAAABgzQBBV6nwN93mPZaShui/qVeOYcmLueXjvFxaFX0snTEzBsl21rSuuiQ4JdYxF+zZieOU7Hq0XbwwwTKWhGmP0ZMevXAZ99iUMBMrjrR0Sp5gWaQ0XA274QIzp0qA7fRlhJj7uKWFOXRhsXZ25DIeVOIqAPQo/6QmIObQOWctWjcQGd10I6ARhy4jpsVQlPz4//BcUuebhd3ORytVIaaJR9YXV7WaRi6T0W4AAAAArDUg6CqVYJxSc1fkMBMlnZL1nqkx+e2xHToXVKLstHGRYVIuPdHHUi61QnDeecfHRLVjnHiKdfWFYk16HjP1D9rzyEcTlQTLGimdUtlZ80rDa5T9OBZmUsTpy4S0sOdaS7BkIrR9pZKWKe3QiR1z/s6a6Jpl6gaEf8bCJExJGJbFWltM9JWfoyTwRBy5DM4dEaFaSEpyOxPC+g4dO2YVBF31oP6dcuhqRg0Vj+lskiUAAAAAVi8QdBVKZq9L7QcrH2cqArSdLe7SaOdhO3SaoPF239QAFjfiF4xcSqmSrkogGmYS6bMLuvpiwrDjfli1g1c+XuWJTDE4JSOOlD07oSYgK8TSx6+VfXv7cVrdAHf6lB06LwnTOYbh9bCUS7dnlxEjpWIOXSIOEyGW776JQSXl5ygRa4LblSkEl1Ilw+e1yMilJELNa4SPSqqhKAUEHRd9Yd9cmVJv5qwpaZlcfBVx6Hrvs6NeN/CLS6huy3E09KffVo8BAAAAwJoBKZeVSmaHjmRnraqqIyZeC04JRJ9aPi4JGuUYT/SpXW0sXCR4PFys+eEqUphJa0efXYFicXH3L0gLTUNRBOHjgmVy9+P0PTupJkBLC/XSKVUhxh3DUr7A1BIsuYtXpBdPKg0vR/IXqRKIjVM60eNcs+gunhunFIVYgXCVYDSy2MilsvtWW5M+dk2IFdl9K5By6Tt0iqAblAq6khaKUl9rP2ee64aD9yGNhv13tb8AAAAAsPaBoKtUwrJrrT+Ou1Q5KZeFy8dz3MCOrjZt5JKPd7JqA2kMkouV4Lq9ABalIiF5DEm1gbCz5qWF6omRYrG6Jla5YxqKCO4sJiEtumOa1hZEaiTU2oL0OdJdPGFMVDsmForiblvRFu2Pc1+XijXdEYuKvkTQ6aIv83WioPOFjphymTlPRIgtWaaex97ekI4+Vq02QaeIR+bQtbe0yOcplWjUwzfb71nNkAHiMQAAAABYt0DQ9ZQdOtV9YwJC249jjlBVtSzEfLEiC8M0VbItt9qAd7Wpoi8Yy1QDT5REzTSSvyxChJFTLl544Iu0+2edTuYaZo5hRebOydKeIy5oq4oE2SiJmt7enzJyaR9/skOnCFV+ntCRqmHXHHO7qsvPUaTIu0jHXHaHrkAoSoHdt9i+nvZxxzUWOCYUYprIKiDouHNXUpw+ryhccei4G5g4mdLdbThC/RwAAAAA1j3YoatQvEqCiEPHe8a0oA7PxdPcpwI7dEWqDdIES+YYRsYyU2EYCFEeeOL12ekjl+moqFB/kLluRUDx56iqgFjVHr8RWEpXnRdSo4w4JmLNpmVqPXTVneihi5SYs69JhIHkvrnX48oCKZeRbri0ENzt0OWHokiuWbZuoGsjlxnRV6RuoIgQ05w+vmenFoun568ZPpjyaFva4RwCAAAAoPsBQVfJlPI7xMSUS3WckI0vRkclFWHolWYrArO8d+eLUG2nj4k+e928fDwVWO05fXZpWqYgjtjxXtJjzOnMc8S4s6js0Hl9dpnnWtgzVIQY3zPM1h/wSgInHuUahXhBebGOuURkryi7eFIoStj7JomaImOZ7r7caK+011YgnTLjpEXCVdLry3fWtJHLIg5dMWHI0ymHUR6JOAYAAABAtwOCrpKRdrZiu19KaXgaesF62DT3KRLbn4ismMhg16NWG0iiz35CuB4uVvhzEoyAdvzuxGqVmGDZ0UMXT5W0dQtKmEm618eex0hwSu73jIk+ba/NXq+WupkUgrfoDh0XvcpYJv+aZFQyEkJCKyIuXjhyGXPooimXwTV2deQyGFcUA0ZCUa4JMd7pVr+adui0YnG2+1czejhplMpddL133049BgAAAADrN9ihq2SkdMrMOKWQPBloLN/FywlO4WOJmT07QfRFgjrUonNP9PFxyuq4qxgKyDAUpT0isoIEy+jOmtvJK9L7pvXwcfdNccRi9QepQ8nGUjNCrCyM2HinWlsQE4/eyGVzbsdcW4Hdt6RuQDwm2KGLFIuHXxO9rUgoiujQKUmlmeO4Q7cKI5c88ERLp+QO3Ui9P27UQzfSsieeo8ZPf0w9BgAAAADrNxB0FYxUSaB2wxlxpCRPejt0rXnnYYmJquiL1R8IXXVR8cTGKbmz5u1+5SRhOmtSFatMQOY8Nl7bkInuZ0JM6rPzHivvoStpIovdV0SIqft6Nfy+ZIEpubzq9yMvzMQd51Iuo+mUkULwskPVHjtP+DjEsu98IZZx6CRnTUv9jDpr+SOX1U19xGN4wbeacsmcu9rR+shl7ejhVHvSJ9XPAwAAAGD9ByOXlUxS0t3RxZYrstyb+jDlkguRQiJLcYS4eNTi9lndgDaWyYNcinTVeWOZQkF5uEMXS/nUXTPmPjpHMOIsRvvsgn09bSyzY5zSXY8ycul9P5TAE3MObZySJYq6aPvMKKkZS02ctQI7dDGHLqgbCEWX9HWxXTztY/E8kosXjGqKIS3s8WvHFB6VZA5daUCTeEztmJHpMVooChOD1cMGiccAAAAAoDKAQ1fJeCXdWiiKlDwZijWhYy4TsCHt0GnjnWxfL7wvd4wZf8wTj0G0v7fXx0YX1SRMPiZqf89JsGT9eVrgiReKorldkWL1tFi8JSKMpXFKReREdhGTkT7j0Ck7dF7HnJZMas9V3XGe6KikE3TllMvwNeTO441T6jt0mWv0buv8Dp08cukLL7U/zpSGxzr4gnHNIqEo1YqgqylQI1Dd1Egj773GOnhisAwAAAAAKoZu+X/65uZmuuKKK+jhhx+m5cuX0wEHHEAXXnghDRw4UP2aG2+8kX7yk59kbn/rrbeoUuGOWG6UvikNz+uqM+/n88SaOY/mBnopj/F9PT66qCZKcodODWBh4SKlkij67Oiid93y/fnVDvnHFHIoFfEY67PzRmCT2gJ9BLRKe46SUBQ2cqnWFkSuuXxbe06YibvN7ceJAspdU2ycMhyDlFyzTFCJIKAywrBUwKFTBJ0Rfi51UxN97LpXxaEr9WtM/tw6ax5p9Np5K/VzAAAAAKgcuqWg+/73v0/PP/88/fSnP6W6ujr63ve+R1//+tfpjjvuUL/GCLfDDz+czj33XOoxeGJNdld80RffIesY8SvFawt4cEpmdJO7RvFePN8NVIJDijhmsf3BJJmSjZsK5/KuSdk1SzvdYumUfK9Nefxsr017Hj030D22jBBLr0dz8RI3zIxSOhcvtg/mRFb4+vDcNzdOqYujxMWLjGWm5y0g1iSHroj7lumh0/f10o+Vcco+vYnmL/KSI7sycuk7dP3k8/DXg3I9AAAAAOg5dLt3AzNmzKD777+fbrrpJtp5553tbddccw0dfPDB9NJLL9EOO+wgft3bb79NxxxzDA0ZMoR6DCze3iUvZt0eaVRST0xUxUqyr6e7ZpKzptcoxBI180vMeY1AbqKmS3oMzx8JIVE75mKF4F4oSluB0nR5P04KV9Hc0Nj3LBEwXiWBIoxtf1x5VFISYoGgE4u8g8CTTNiLdI2R2gLpGrV+NrFuoMienRnlratNHrvm0JX6pjtrJSPuJLig04QhE3SlAX3l8xDR0OsvoMX3PUr9vnCUegwAAAAAegbdLhTlhRdesL/vvvvuyW0bbbQRDRs2jP7zn/+IX7NixQp6//33ady4cdSTcAXU7UXFURLmERnx0/bMhJ0tVfR4aZlaSIsuMJP7Ys5jlXbNdnQxPgJqYYIu6wimo4nJberuG7+/sNNN2EXU+uyYi6c6fWzkMv5cawmW5Y/ZyKXWQ2fPVXboRPctTKeMJEampeG6MEy+RhzdDESVeF+BoCtSCK6FmfC6AS2dkok4Lu60a1BHLgs4dIbGw/aj4b+8VN2zAwAAAEDPodQdHboBAwZQfdAPNXToUJo+fbr4Ne+++y61trbSI488Qh/72Mdov/32s6OXM2fOpIpG6mtT3Dd/ZysUUELKZXCI15+WuIHBfbHOOzXan++ZaWOZbF9Nq1Hw3UB5f7BKdegU0euNZWrOWsSh5E6fJsSE3T8tUdMWvSu1BV4ZuvZcC8XisQj+xKGTRhzduSL7cU6IdaY/TrqvIr1vmTATseg8rCRQRBZz+7SAES7oqrSRSyYG1R469ni1HToAAAAAgPV65HLy5Ml04IEHqp8/88wz7d5ciBF4JixFG7c09O7dm6677jqaM2eOHdM86aST7Phmr16szLeS4GEmWn+at7Mmu3iisxSOy0lpmdFETW0MMnW6csc7WVCHJoxisf3eyKXbD+PX6XACygkaUYiykUttr889Nrazp4ss5pppIitSo+AlcxYpFldSLrkoT8YOY3UDsWPKoir9oUBVgTCTfNEn3VcpGLkUXbzg3KUGeVSSiy/NoatqZCOXjb273EPHX2O8egAAAAAAoNsIOjM6+dBDD6mf/+c//2lHKEOMmDOCTeKII46gfffd10vB3HTTTe1tjz/+OB1yyCFUkbj3y61cZChv/HlxtOp28fqDjEVXPoanU+oiQ01wFHrYsuXj2VAQbXSx41yyY+gJinLHmnhNTqyxN9uZx8ZHLpUkTG+cUhO03OnLE8Zm5FQThux5rNLuiwewKCOX3g5dEoqi1w20RcYpM+6W6OIVGIMscJ4i/XGZ3cTe9fnplLUFRi77yA5d/fZbpB8o56nbYqP0voTwGQAAAACA9V7Q1dbW0sYbbxxNq5w/f74VddypM+OTRgxqhJUGZkSzf//+6phmJZC4JtYRUsYXnajh+2gRFy8VEMoYYKSrLj1G3+lLzmtGBZPkxch95YWLcCESKaT2HDq1XFsPTkkFVIu+s5aMbjJBm3ls6XirJp6lPTt1P67NPI9KWqg3uqnt2bHnMZZgmRFZUkl3mCpZIBSluoBYE0YlsyOX+Tt0JVYZ4N8fO5fWH8fGLLWUy4YD071fjZrhg2mDv91Cpaa0mgAAAAAAIEa3+xHwTjvtRG1tbUk4imHChAl2t26XXXYRv+baa6+1u3OuZ8yNds6bN4822WQT6hE7dCbtUXKp+D6atmdXJVQSqGXfLFxFLShnSZDKvl6sIsBz+rSUR35etx+WeexsnHBlxH1zoSgrmIsXG4NUnqNErJnPJ9ek7+vZmgjpvnghuLJDx/ceVdFXoFjcpjy6r4t1wxVIjCxSJZCtLShQNyA4axmRF+nFS76moT5/VFIJTuEiTtuhK/Wup6E//TY1ffYQativI6FXom7TMVQzbJD6eQAAAACAbi3ojAt36KGH0ne+8x169tln6X//+x+dffbZtOuuu9L2229vjzHu3axZs5LRzIMOOoimTJli++uM+DNpmF/72tdoxx13pH322YcqFhZCknaaaftobOSywIijKo4iISTJDhkLRcm8gefhKtqYaJJyGRFPXuBJOZ0x5j6VxZpxiLyeL+4acdGnuYYrWyIF5amgze+GY+6bkqhpXUVlh45XTaiuqjuP+Z7FxFq4QyjVDWgjqN791eS7ZuHXSSEkoXisK+LQFRGGvfLDTLTgFD5yqQg6Q+MnPkyDLz9TDVcBAAAAAKh4QWe45JJLaI899qAzzjiDvvjFL9o6guuvvz75vOmj23vvve3vhq233ppuvfVWO6551FFH2a/bcsstbZdd+Oa9ouCjgmoaZP4YoO/0KWOZXEC4Y2Kji3n3ZR2q8jFKOmXH6GbO3p+3+6WMmxqUscyO21KxFl5DggsY4aOboZtTpP7AG2/V0inL99XKnLVYWqYTfRmxJI1TRh6/O6ZIp5s4KhkIKGl8sUBtQXibPHJZuxpHLpmgkwRvcLtWWwAAAAAAsCbolj8mbmhooEsvvdT+kthtt92seOMYAWh+9SSSN9VGZCUCSgnPiIZwpAKqStvFc2LNuGZOQIRimV2P3o1WYFSQp1w69y18o80FXiTMwzx+W8dQdt+k/bDk8SfiSdghc4/flWZHnuvkeuzjDR8/T55UXDPWH6eKNf59TcYpAyEk7MeJNQFVJRuU2lauJJDcpYzwKuLQSUIsk3KZf1+ZREvRoZPPY8YgkyCXXgVGLhWHLnGTlRFQAAAAAIA1Rbd06EBBpDFIzcmy44vxrrro7ps03qnu0HH3SXeoUoFZJHVTD9NIHLFSRKyt1I9JHMFYD1sS288SWJVR0Wj9Ae+q0zrmXPy/2X3LS/k053CPLbLnltQNxArBXWm44Kxp9QseXUielHvoijh0YW2BsvvWr2/6Z1bq3dkdOk/QVbLrDwAAAID1Dgi6SoZXEpRDUTIig+/QuTelsXHKJHkyIta0lEsnjIqEq/DkRe2+uOjRjmFjkKL7lrhditPHryni4iX7aM1MrGVcQ6H+QNmhs8I5r+zbXLO2i8dqCxIXM+KiOZdKrgDId7uyYrEmX/QJXWxFnLVQnBVKuazTBF1jrrPWOndBevyg/uIxqnMHAAAAALCGgaCrYJJ0SiuyykJMCzxhQizpr0uOSc9jXTp2W3ieQqOSPFwlE0DCRi6VcJFkTJS7ilq/nsGNLkruW/n5SISY5L65x+8EluTABHtm0rmSsUy+Q5cRvekxiTCOOHRaWmZS/G6EsRO0ociKuJEeYaCINL4YqY3Qd+iyIsiMQOaPSgbPhzByaQQmfyxF+uOqFIeuZcac5M+1G8jVKI1HfYTqtxxH/U//jPh5AAAAAIA1RbfcoQMF4aOJ6jilCypJRxwzfWU85dKJmSDp0BuV1NxAHvihhaLwUcEitQVax1o5bt+KWSdoJLFS449KimEeyaikHpySCFHm4mVG78L4f/54k4+rM7t4Wty/FX1O9Gp7du77LpzHPke1NX6Qi+TQBWJIDDPJ7L4VOY8g1kJxJj3XRRw689jqa6k94jx2XEN6TSVlh27QRafT3Ct+TkOu+Zb4efu1jQ006qEb1c8DAAAAAKwpIOh6yg5dTuCJdcMS0afVBKR1A1qfnTeWWRVz8bRQFC768kZAI26ge/xGXyaji6UCYk0aywzEmhCukjw2J8Sie3b6yGUoDPltmWPKISXSdUvl63KnW7Wf3imOXNbmj1NGEjQ7VTcQiCpJGGaEqVYlYG53gSfKyKV3LqU0vM9H97S/AAAAAADWRzByWcmwdMpkHy0WMJIroJjoU+oGbBm2IgzlSH7ZDeRF5+oxfLwzth+n1BZIDp14HidMY9UGvBtO27MLQlHM48iI3mQXj6VlKmEm3jHqLmKbWhruHad9LIWQSOIoPKac1hn7ukIOXYFETTWdkgk9rfeNi0qEmQAAAACgOwJBV8EkTpIVWXKYCa8b0MJM3E5dh1hTirzdbp75dF6iJnfWIkJEF5g8LVMPM0mEX2TkMnW7VuQLsUhaZnJMJP4/2bNzO31i/UHg9BnCx+Z26GLhKkHVAv+6qDiSRF9m5LNA4EmBkUuSuuEyDp3kBhZz6Pjzq4s+2ZUDAAAAAOguYOSykuHOmttri9YNaB1zrM+OXDAIRQrBZSEmFoJro4KsWDxzzU48mDHR2MilC4XRevHY/SdjhwVGJeW0TN81kwVmdYHxTiEJU6lk8DvvFDeU3ya5VJlRyQKiT9yhyw9FyY5KZs8T7rEVEZiaKGubtzC9nCEDxGPUGgIAAAAAgG4C3s1UMjzB0gmfTMol37PTnDV2TNnUTUSeFGaiBZ7w60kSLPUduuQ8Wom5N7qpCzFK+uMiDl0kFCV5/DFnLRndVMrA+XmSXbyYMCzvftXWFBrLzBaLy/tyXemPy+zQia5ZgfOEzlqBHTpRYLJzm2sTn0dexaA918o1AAAAAAB0JzByWcGkwqc9V2TZvrIk5bK6QCVBpG6gLUc88vOEYoWfR3Pfiuz08ccfqS1IBVRZ9MVGN2MF5aFDFxu5jFQkhH12WpCJPYaHmWjCmFOgP65QkXeRQvCa1bNDJ92XSZRMcO5rF2k8fH/7e+24DVbpPAAAAAAA6wo4dJUM31nTxiC9ugF3jNz75jlr2u5bpJLAT16UkycTYRKrNuB9drGRyyQxsrVTQSUZkkLwIoEnerhK0h+XuIGR+4rs4mWcrogI5R+LO4Shsxa57lXdxePXbWsdpMdWYIeOC7rEeY7gCcCA3nvtQKMe/BnVjh2Zex4AAAAAgPURCLoe3kOXjlOyY7T+NCPmypovtvuW76xFRiV5KIpyHi4MVdHHH1vMWQvHF2NizVUJxERfzFkL3cDY6GbkPFlXTRezCVL8v3ScdH9s5NJcj5gG2ckdOnEPTwg4EUvDO0nt6OHRz9dvvckq3wcAAAAAwLoCI5cVjJdgqe2sJWKNu3iy6OsYy1TqD9wb+Fbm9EV26PI676zg0wrK+dfEkieTUckCKZexUBT3dS7+PzYqmezr6YKm0Fimc/oKdL5lRmQld1SL7eciq1zGHj1GCREp5BrW5Qu6UkOv9Jhedfp1F6gYGPyDM6hmyMBoITgAAAAAQHcHDl0lwxMslZ215I2xMd+S0nBlDNIKtap4KAof74wUi7vkSTWdkReLh7t47GuSUUnJWcqItfwRR/k8gUMXc8SS8+jR/m2xcUq+Q5jzuMLr8yiy9xaKSum+QvElVA0YSr1TIaadyxu5VMJIuEMXJl5699evkVrnL6IYTSceRn1P+AT65QAAAABQ0cChq2RYlYBeCM722tRqA5ZyqRSUe8mTZRcv7LNLxRoTmJlRvVLmmrVicXt/keTJpFohFooSOmsxp29FvtOXirWIyHIjl+HzLN1/gZ020Q0zbhsXYorT5XW1aYKOiTixVNzc3lDv78cJIsq7HuU83lhmKBIDQVcEiDkAAAAAVDoQdBVMumvWrnbDeQEjyTGd32tLviZaCC4FsIRiTUi5DN+Us49d4EnmmoVxykxhOhcxMaevVGCHLgxXiaRFOtEnd8VVd6E7ThFiPN5fc+j47Uq0P9+/y5SDu9sbeudXAXgOnXIe9r2N7c+V+vVVPwcAAAAA0JOAoKtkuIByI46Z3TchVVJx1rgwzIgRvvuWF2bS3h4pDU/FYyJCY4EbrtMtNk7pRF9V5BjnrJUKhKtECsE703knl5iHu28FUi61jjU2vqi5b/waCjl0SrhKqXd9bqok/9ow/EQ+p+7Q9Tv5SPt77922zT0PAAAAAEAlgx26SoYnWCZBJWGgRirW1KASd572AtUGra0F6gbSJMxwFy8VfcbpcyI0PE/6x2Q/Thxf7EwheMRZC52+IueJpFO2L9dDUTK3SRUB4f0X2X0r4OIVO4/i9DHxVdWnd74w1EZAvXPqO3R9Dt+fRm00imo32TD3PAAAAAAAlQwEXSUj1ASotQWxlEvnbPHOr0woSjVzAwsUgms7dHy8U+vOY8IjFVldG7kMRyVj7ls0wdKNisYCT0JxVqBuQEzCDM+jOXS8bkAZueQiTkrLDL9WT6dMRVxJEXTefdXL5/HuNxKKYkYz67fbPPccAAAAAACVDgRdBZO4b7Y/rl1+086TMBWHzisET85TpTt9at2Aqz9oVVMuuaBzx6gVCTn9cfz+wq9Lr7uAs+aeo1hFQgGHrtCoZAH3zZaEV1XpJe8OLsQ0Z42PXPZWkieLnIftu2kjl3yEspBDV2AsEwAAAACgp4MdukqGp1MmpeGkp1MqYs0vKJdHN3miZrJnF+ysJeKBi8eMI8XEo1I+bhMckyqBSIKl+7qY+xYUeceLxfWRS2+HUHhc/L4y1yfcV+7uG3fcpOsJBVGR4BRtZ61IyiVz5bSRy5rRw5I/r5w8Xb4vfvwG6fEAAAAAAEAGgq6H7NClI5exEUc3UqmMZXJhqASV2PvRAk/YedIAlkjgiTYmKu2jKU4WD0URo/TdeVy4SoEES9npU8SrcF/hef3b8kVfx/mL1A3kF4J7Lp7iiHmF4GoPHQtF0XbomCvXMmWmfD1ENPS686nhw7vQgLNPUo8BAAAAAAAdYOSykmFF3lqnWyIq2vW9tmQXjY1ThuKIF4Kru2/JeSL7erw0PFITYEYl22llPDGyfI3p6GZErEV238LaAnEXr0iVQFhJEEnCzN99M7c3x0u6+Q5dgZFLLVXSE3Fa/QHfoVNGLg3VgwdQ6+x5FKPxk/vbXwAAAAAAIB84dBWML7IUh64q6+Jl3CWnX7zgFM3pS/fj9IJyJh4zPXRc0BUJM8k/hiJJmGmVQCQJMzlPZIcuI4LzC8FjReex82RGJZW+Ni/ARBOG3OlTQkh8h64m16GLpVMO/9VlVDt2FA29/gL1GAAAAAAAUBw4dJWM22FrZ51uGQHldujSKoGMqOEpl8o4ZSKMYm6gl7qpdLrxwJMCISQUdfHKj61cWyCGhyTCUB/dTMZJY25g6IAVCUURRhwzwlRz1moKjEry3TdtdJO5e3ooSn5aJnfotDFRQ/2HNqbRT/xC/TwAAAAAAOgccOh6Sg+dtrPGUyXbNJGVrT/ICARWCJ4Kw9CRqsoVfZ6gcTtrEScrWiWQCDF3nsgOXXNEGJZFTNvyZrVcu8gOXbY0XBBH4cilForCHTpNZNUXKARn45FqTUCBXTzuEopuKQAAAAAAWCNA0FUwSSgIF1lKBUCHyJKrDfzy8fZ80Vd21tQxxHZ+PXpQSFIBIJZrh4XgUm1BkE4pCShXW+D24yRnrXz/TvTJQkx5PoTzxBIjM26b6tCtnpHLUt+GAjt07Gs1QccFbcShAwAAAAAAqxcIukqG79CVKwmygSfp7lvSs6b0x3kunrL71hF4kl8arvbQ8ZHLRKzFRiUjdQPOEXSBJ5IwzNQWFKgbqOla3UBm5FIo6Q5v03bofIdOKeku0h/Xhzt0BcJVtPviwKEDAAAAAFhrQNBVMk5AtbdHagKye22qyGKhKPHRzfgOnef0hcLQdMy5dMqYWAtrCwqMXIriqEjyZOisSS5VgY65jKCUBGbo2qn9cTWdc+iU85QaWX9cAYdO66Hzjg/6BwEAAAAAwJoD77wqGWeU8CLvsG7AjRx6Zd9ZkZU5JhOK4sY7mdOnjG5aN1Bz8dhtiWsmiRF33eXAE3HPzl2jS7AUXCq1RD3mrAkuVVWwLyg6dOHzKp2npsYfpywycqmForDbtfP4O3T5wrBui3GUR689tss9BgAAAAAArB6QclnB+GOQWt1AFasbUPbavHRKpf5ACk7RirS9YnGlbqCllaVTlgqMSkojl8UTLMPzRp008TyRgvTk6/J36OzttbXpHqIWisLOr41BFikWL/Xtk/5ZCUWp23pT6r3HdlS/zWbU97hD5Oshog2f+g2tnDDFHgsAAAAAANYOEHSVjFQTkInFLwsDFpySHZV0aZmxgnIWrqLu4pUFFi8xD8VjWYi1e2Xf+ohjItZioShu5FJy6AqMSmbKvsX9uHB0Uw9Xie3QJU7ZsuXxEBKWWrlKI5d92MilIuhMx9yIu66kPGpGDrW/AAAAAADA2gMjlz1C0KU7axlxwkclc8JM/JFLpRDcum9uFy8cuWThKlrnnT3Q36GTxxeDQnBBGIaCTh7v7IIQk0RWMMoqBqdkzlObH0KihaJwh66uwHm0XTw+chkpBAcAAAAAAOsnEHQVTFoarheCJ0KIh5ko5ePRkUsWiqIWlHvHKAEs9uuqg7qB/JRLcSwzEattufUH6TUKI6B1BYRYgXCVjPtXl98fp9YW8HFKfryaTpk/cqn20AEAAAAAgPUWCLpKRkiezDhr3KErsB+nFpRz8ZQIOnlU0a820MNDkpFLKajEXVO5Py4WrpJ+XGD3LeIGrvIxoejTxFodDzMpsENXX9/1Hjru0BVIsAQAAAAAAOsXEHSVDC/yLvfQ6bUF7emeXShyqvKLxauK1B8wAZO4b+GoIjt3MioZCTNJyr4lsRbE54sulfY4VrG2QLye8BjNWePplEpJt5dyWWDksmbIwNwdumT3EQAAAAAAdBsg6CqYKi7EFPct2UXzQlG6UDfgRJgRBUkAi162HS8ELx8XGbn03D7hvjoeRwH3LROKIom1MOWywOim9LhMx16BQnB/5FIRdA29coUhd+VqxozMFX0uWRMAAAAAAHQfIOgqGbcPZty5pLYgcMScQ9aWL9asi+dGLpU+O1t/oEXuM9GT1A1I/XGZ/bj8CoBYuEryYZEEyyIOnTSaGPbyaUKsQJVAkTCT6gFN+T107Dy1iqDzzjl4QO4xAAAAAABg/QJLM5WMEzRmh86MXcZGLm3yZFmIaV11Xt2A4n7xzruIWGov777JdQPlMJektiDffYt11WWukdOV3bfqLjp94fOmCTou0LRCcC7olJHLtvmL0tOM0usEht10Ea14cwIKwQEAAAAAuiEQdJUMDzNJhFiVPnKpCTFWUJ4brsJLwyMjj9FC8EIpl/n9caFgElMuQ7EmpVyGXyedJxifLOTQFXDWdIeuX+55WuctEO83pM/H9rK/AAAAAABA9wMjlxVMldQfp4ksL+VSG8uMlY+zSgK3iyV01blRTVcIHu2PKws6OVVS6cHjt4WCThJ9Gceyaz10Ybm3mk7JHDdV9PFQFLYr511mAYeu77GH2FqCfl84Ur4WAAAAAADQ7YFDV8kko5Jpf5wLSsmIPlttoKRT8oLy9vyOuWR0UxIs5jYj1Fa68U495TK5RjGopEAISSi8In128XHKIoIuqA6QdgNDh05Lp2SCrrp/3/yRS8Whq91gGI158XdqPQIAAAAAAOj+wKGrZJx4s+OUeYEnen9cstNmAk/UtMyyMDR7di1lZy2y15Y4dNWrqfetQHBKLC0zdl+ZugHpPKGgU/vjSvkpl0zolfr17XIoSse1QswBAAAAAFQyEHQVDN9rcz10GeeIO2sunTITZuICT9K0zGy4CtuPK7tvosgqhQmW+YXgXT0mk0YpiZvMDl0Rp09w6ILqAPGaA4Gl99AxQceEm+7QKbUFAAAAAACg4oGgq2TYqGQSVJIJRXEjl2yHLjNOmY5uJk6f4tD5CZaR/jjXQycUi2dTNiWnr6bTx4jOWrjDJ7qKBUYuq6v92wuEomgJllV1+SOX1QPTUJRErAMAAAAAgB4H5rF6XA+dPnKZVBso+3F2z04LTmHnTTvmhP04J+i08U7hGsVdPKUgPRpmUmCHrqtpmfb2+rokyKXU0Fs+hheLS312PAzGnKe/7NBV9UnPX2psEI8BAAAA1idaW1tpZfmHvgD0ZGpra6laes/ZRSDoKhgeeJK4b6EjVnaovGOEdMqOg9JQFDU4xVDeoRMdsQJF3moSJ/+6AqEoFO6oFeiPK7Znpwg6s0e3eKn9c4kJLv9rq3N36NqXLU/+XOod7Oa5r62qouG/vNRWE9SMGibfFwAAALAeYPbrp0+fTvPnz1/XlwLAekP//v1p+PDhSQL8qgBBV8lUsZTLJBRFEVQRQeelXOaEonjjlGJQSYERxwLJk8VSLqvznbUi450Zh04Zp+yVXzdQxKFrW5oKuhgN++1S6DgAAABgXeLE3NChQ6mhoWG1vIEFoDv/gGPp0qU0c+ZM+/GIESNW+ZwQdJUM74Yrk6kJSARdq14I7r7EG7lURjfZOGVshy5zjbHbqrvYQxc6aQXcN3EsMzO6Kf+1KbGkS23ksnrwgHyHbnmzeDsAAADQHccsnZgbNGjQur4cANYLevfueJ9oRJ35u7Gq45cIRalkXN0A28nSds9cwqVFSbm0PXVJuEq+syWOQYbnloRYeIy4+5YvDMOeN1GIhYJOqADIfF1khy75s7LXVrMh+ymM0kPnfb8AAACAbozbmTPOHAAgxf2dWB17pRB0PWGHzvXCGbTAEzcmKR3jRE+kz86MT4TiTN5Hy0+n7MoOXRFnTRzLDK+ZjU2q96UJOjZCWVJGLmvHjIxfMxENPO8LVGpqpIHfOln8PAAAANDdwJglAGvu7wRGLisZJ2CY+5YRMK62gP10oCri4tni8FiYiRN8mlgrEmZSIMEy49BFSsyjQix0A6WS7oIjl+0uSTSyQ8cdOq0QvG7zjWjMS/eK7iUAAAAAAACcbv+O8aKLLqLzzz8/97jJkyfTqaeeSjvuuCPtvffe9JOf/MTOdVc0iUPHHqe2++bKwO1t1YpDx7rqpJ8qxJIvcwRl9LYiaZnCPlomzKRItQHbg/PcR35NikPnCWdFrNWMGqret3efEHMAAAAAAKAA3fZdY1tbG11zzTV0zz335B5rZlO/+MUv2j/ffffd9P3vf59++9vf0s9+9jPqEVYuF66hEHPum+fQKeXjRrBooSj21AX644o4dGGRd4FqAzExMhR5UiF4IODUmgC276aNSnJ3UrPRazcaRfVbb0r1227mdckBAAAAAEhce+21NHfu3Mzt06ZNo+uvv36dXBNYv+iWI5fjx4+nCy+8kCZOnEgjR6Y7SRqPPPIITZ06lX73u99Rv379aLPNNqM5c+bQlVdeSaeddhrV1cluSsU4dCxkIyPWCu3QlV8mbOSy0O5bkTHIakFkheKsSH+c8D0MzyMJw3DXTXPW+OPVnLWkGiKCcQlHPvBT2+mHfQIAAACg51U4XHXVVTRkyBDacsst7eSYEWymk8ykHW644Yb0zDPPUGNjI33qU5+iwYMH2/esAwcOpMWLF9M3v/lNO2VmJtS+/vWv05QpU2jZsmVJaiLomXRLh8680DfeeGP685//TBtssEHu8c8//zxttdVWVsw5dt99d/sX44033qCKxYk3L8FSCUWJpVyWxVMi5gqOShbZfZOctXBHrUjKZVW9MHKZGR0V7isUdMLIZccnqjo1chlDCpABAAAAQOXzm9/8hk4++WS7LnT44YfTXXfdRV/+8petQHv99ddpwoQJVtgdddRR9r3uSy+9ROPGjbNfa0Te/vvvT1/60pfoK1/5Co0ePZq22GIL+u9//7uuHxZYx3RLh+7444/v9E9DTBM7x/xlcXb1dtttRz19h845dFZshM5RkQRJe65wnLJAD510TBjnXyDlMjNeKdYWVBcQdIpDx8WsForC+v4AAAAAACRiEzqf+9znaMaMGXY1aJtttrH9ZH379rWfW7FihRV4tbW1SRm1ib5fsmTJWrt2sH6y3gk6E15y4IEHqp//97//bW3nzrB8+XJqamrybquv73Bimpsrt8TZjVcmYq1Uyg8lEcckBWdLct8KBJ5kd98KCDHR6SvlOnSZdEpBhJZ6B4KuQLGjGmZievoAAAAA0OMxY5I//OEP6YMPPqBFixZZF+7II4+kE088ka6++moaNmyYHbk87rjj6LrrrqMBAwZYt+0vf/kLvf/++7RgwQI7fmnE29///ndqaWmh733vezYTwgi+X/ziF9alM+ffeeed1/XDBeuY9U7QmRf4Qw89pH6ej00WpVevXvanGhwn5Cq66DLZoSvvxxUp6C6SOqm5XUXEYSadUgozKbBDVyTlMhSiBVIuC6GEosChAwAAAIAJ7jO7bmeffTZtu+22VtB9/OMfp09+8pN2Yszs0HF+/OMfq+cy6y6/+tWvqKamxgpEg8mC2GeffeznzBSaGc1cU5jR0FdffdWuOXWFo48+2grZzkzXfec737G/X3rppV26z57IerfIY34SYV6Y2i9jPXcW85dn5syZ3m3uYyMgK5Yk8KQlsvcWCKNSgWRKdeSyQG1BeC5JGGbqBkpd26ELQ1G0dMoCeCmXWoLl2FFdPj8AAAAAKoN//etfNqPhu9/9rt2TO+GEE6wg41kERTHvOYyrJ6VcmveyX/jCF2hNYlzAmOCMYZxFE9piwl06g9kRvP/++61TmYdxLo8++mgrOg3mudLqzMzt5vNrgs0335zuu+8+K+Y//elP0yuvvEI9WtCtCXbZZRe7aGpCUHiwSp8+fay9Xakk45XOoSswulio6FsL9eBJkNUlWfgUKPvOJE3m7NCZP0vXk3HoVkHQDf7R2VQ9qB/13n1b9ZghV55NfQ7ei0bee02X7wcAAAAA3RvzntMIrT/96U/Jr3/84x9W1HUF4/JJ60bGlDChf2sSM/bZ1ffKxlk89NBD7aRcZxgzZoxN/7zzzjtzj73ttttok002oa233prWB0qlEp1zzjl0wQUXZKYD1+j9UgVinsBZs2YlT+RHPvIRGw971lln0ZtvvkmPPvqo7bAzf9kqtrLAkOzQtRQekxRdPCPguPBSxhS9r1WcVO4IWtGXMwapikcu6IRxSwt31TSBWZA+B+1BGz53Nw2/4wr1mJqRQ2nYjRdRr53X7D+uAAAAAFh/MULr//2//5e8DzXumhmNXB955513rCO222672ZDAj33sY3Trrbd6rtYnPvGJzMfPPvssHXHEEbT99tt7Dplj0qRJNmX+4IMP9m5/+eWXrZvF16vM83PQQQfRqaeeSq3l7mTzdQ8++KB14DTMKOstt9ySdE2vL5jn0uiLBx54YK3dZ0UKOpMAtPfee9vfXQDKz3/+c2uDHnPMMXTxxRfbJVRjI1c0RXboMqmXihDjAkobew0cOhH+tZow5LcrrhoXeWIgSihgV8Gd4/dZJDQFAAAAAD2Xww47zNZqGXfKjFyeeeaZtNK9F1vPMH3MCxcupMsuu4xuvvlmK45Mr10MY5qY/TZzrOnEM7kUZ5xxhvcYzSSccSSNu8gxovHDH/4w3XjjjXYE1Yhe837cVDIYs8WtVhmHbt68edF6sXvuuceuVW266aZdeuxvv/22FZFmks84fCaU0YTNcIz4NOXtpi7CaAszBmrE+emnn0477LAD7bvvvlZ4hpjv/S9/+UvqsaEoXenzkJTxW2+9lbFvw29SpeNElastKJJMKRaGh7erDl117nn8UUnl5cccN3XvjQlGKSkz4/Sh9w0AAABYbzBv5tuXLl9n929qi1ZlcicvD8IFmKzPGGfMpMtfeOGFdMABByQ9zXmYBM477rgjEVKm1Pykk06y7ptL3DQ7ZGPHjhUn4Uwhutmre/jhh+2enUntNOLMrEI5zBilEXf/+9//bH2DhJm4M+KwKxjRaib19tprL7r77rvtfd177730ox/9iPbYYw+bQOowXYHGtTTuoRHqxpk0AtQ8B0aQGqMoZL/99qMrr7ySJk6caDXImqbbCzoQIfyHqlAZeClfHBURWeox1flCjDtuBYQhH630jlFuBwAAAMC6FXNTD/0KLf+PP6a3Num16zY08s8/W2OirjtgqhJGjRplnTEj0oyQCXubJUyXM3fFjPgyGGHGA1vM+SWcG2b2zIyLZwST64d2mNtN/14YaugwU3dGNB577LGZzxnH7JFHHsncbsSXcf6coDMi1KRvOiFphKaZ6DOmEBd0xmV1otIE3pgxVSNEzX6hwYh3I/I4RswaYW+mBSHowKoR/CNV1cXaAksQQiLeHRdfRUY3tfMw504Vhvw8mnBj5+lKshQAAAAA1hA9WEitLxgxa0JFrr32WvrBD35AS5cutSErRmiZMUSNsNvZCJew29mIp1hOhRE5jz32mBVRpoZBwny91hc9f/58u183aNCgzOeM22iCSUJMWqf5OoMJmTHrV6aOwYTYmD4/k7PhxGJ4rXxM01SoOTFnMOIvDH4xjl///v1p9uzZtDaAoKtkCuzHZRw5zRHjX1tTZIcuX4ipo5u8bkATfawQPJOK6W6vZaIP/+MAAAAA1gvM/5ONO9bdRi7NPlUlYZyojTbayO6Imf034yYZt87s1T355JPeCGRnMaLHVBZImEqCX//611Y8/vGPf7R7bFICqAk9MaJIwn3vQvFlMNctuWLmdifozB7gZz7zGSvsjAA0+3HGhZNGOLlYM/cr3ad0/WZE06Rerg0g6CoYLmjUnbWwz00NMykyTskdOk0Y8vNooSg8nVK+r1LfPp0a76weNlg+BgAAAABrHZti3ac3dSfCfIZKwrhsu+66K335y1+2gR9m1NGIva5ivtYkYYaYsBRTHP7tb3/b7uuZxEzT32ZCC8P9PjMWqV2DGec01yz18xXBOHNG3JnRTOcwuu9vbKrLuHFGaJqxSzd2aoJSeDWaE3NmjDUcJV1TICmiginUw1auNkg/zt+h46OM/v2x8xdIuVR36Ao4dKW+DfkOHfvJW+2G+TPhAAAAAABr0qUzY4LGGTLJkibF8ZRTTrFVASYZc011l5n7NILJ3CfHjBiefPLJNgzECC0TMmLSJ81eHR8p7ApmV23OnDleXcP48ePpa1/7mt1bM7823nhjOuSQQ+x9ho/bFXPvtNNO6n2YBM3XXnutS9dndgWNYDTBLFOnTrU1E2effbb9XOx74OodvvWtb9F///tfe53mz6ETZ55bI+rMsWsDCLpKJnTfpPLtjENXIMxEG5VkwkoNV/H64wqkXGoOXWOf/PMwajYcoX5u8MVftb8PPOfzuecBAAAAAOgqJrDDJEGaPTTzg2czbmhcIlM+bvbFTHJiDJdG2RnMOKAJ7QiT4U1H8+DBg21dgemiu+iii2jEiBE2Fd7VB3QV4/aZcUkzumkw4s64f+b28847LznOVBYY0WdEJceEj5jnyVyfhumZllzAIpieO1O7cMUVV9DHP/5xuvzyy22fntkddGJSwgg383yNGzfOpmSa75+pKAiL3811md3A0aNH09oAI5c9aORSdLtC4VVEiGmBJ9xxKxXYoaspcB5N0DU1Jn92tQwxakbrgq7ppE9Sw8F7U81Q/y8jAAAAAICECfQwu2dmn8o4WpdccokVSAZTmn3dddfZna199tnHirjHH3/cfu4Pf/iDLec2GMHjwkeMUDDpj8YtWhVMyIhxkYwDZlw3k8B4++23WwFjnMGvfrXjh9gGEyhy1VVXRc9nBE/sY4MRp+E4qgk0OfLII+1oo3EHzX2Z5yzEuHRh15xxFI1zJgWbcI466ii64YYbrABzKZRSnZl07UZMm/OH92Ecy7wxWzPuefXVV3u3fe5zn/M+NruBJkVzbQGHrpIJBJO0axa6dlpfmze+WUCIqQmWRUYuiyRh9krdwPZm3Rqv26RjZKDx0H0oBsQcAAAAAIpgkgu/+93vWjFhxJoZLzRF2+5zxu351a9+ZXfDTHKkwwSPmERFHonvMO6cEQGmqHpVOOuss2z0vulvM9dkxhmNADEOktkNmzZtGq0tjINlrsOlRxbFiEAjhs1+XQwjiM193H777bQ+8dRTT9mxzbDKYE0Ch64n7dBpzlp1idpby4k9WhoPDzNR0ylrO1d/UGB0U03CZPtx7StWyvdFRCPvv57aFi2hmuEIRQEAAADAqmMKtLfffvtknM50oR100EH2z2avynzO9bmZAm3nTJmdOSNUwnFG4/KZMUTjrEmCzowGuvh7E1ZietEMH/rQhzIF5mYU0ISNmKRKIypHjhyZfM6ML5quODNWuTYwgSDm+jobXGLe41122WVicmSIGeM89thjrXA0O3XrGvO9NEmhpqDcha2sDSDoKphQMEXTIJ2gKzByqQpDb4cuv4dOdfrYdVez0UqN9uW6Q1fq09v+AgAAAABYl5j4eylw4+KLL7Yjlyb5UcJ0xfEdOrNvp2GqAozgNGIoTFg0LmDYl7amMftpncUJ1iKY0c777ruP1hfM99GM1a71+13r9wjWYQ9dgSoB1Vmr6ZxDpzp9/DzKTy7Y+Uv9+1Ie7WsgEQoAAAAAQMIkFxrRNGnSJPvx7373O+uKuc8Zl844YQYzRsl3zerr6z3H6sorr7ShIMbRWdXOMnNe48yZcdBPfvKTdMstt3jOkRm3HDt27CrdB1g/gUPXkxw6LbGIF2sWcNZUp48LOs19KzRymZ6n1K+AoIvs0AEAAAAArE7M6OIPfvADOuOMM7xQFIMJRjHjkyYQo6GhwY5RNjY2eg7b008/bffDTJeZcd/MmKRJWDTsueeeXgpkUcyunumPM4Jujz32sHt65j5OPPFEO/7pxkTXtkMH1g4QdJVM0ZFL7r4VqC1Qe+h4KMoq1BZw5666iEMXGbkEAAAAAFhduNTDAw880P6S2H///W2vnMEEp/AuMiP0jPgzYssUU3e2rNylZYYY8XjPPfd4gSGmW81hXMQwiRFUDhB0FUxGnKnJk6UCY5mdS55URy757aqg4yOXBXbo4NABAAAAYD3B9LiZIBSTamkKul0CpsG4cSb9cNGiRdS3b/4PrVcHpuDaxPob5w5UJhB0FUwovHT3jYksrbagtoCgY85aqXe9fF/e6GYBQdek/2PX75RP0YKf/4EGXvAl9RgAAAAAgLWJ6YIzv1ZH6MfqwKRqHnfccWv1PsHaBYKukgmFl7YfVyoSitK5QvAqJVmS78dV1eXXFpT6NsjXQ0QDv/0lajrhE1Sz4dqJ3wUAAAAAAGB9AymXFYxx5HhfW7S2IM+h80YuC4SZ9JaXbqsHD0iPV0YuvZ2+Br1ywDy22jEjvccIAAAAAABATwKCrtLhokkbuSxVrSaHri7XoasZMrBAuEpN/ugmAAAAAAAAAIKu0vE65oqEoqh1AwV66Io4dEMHFrjm9Bqqhw/KPR4AAAAAAICeCnboKh0rxJrLf84fueT7a9oxahIm36FrkAUdLwpvW7BYvewhPz6H2uYtpLqNN1SPAQAAAAAAoKcDQVfhcDdN7YZjIq6qvr5AsXh+D11JEXQ8gKVt/kL1uvt+6iD1cwAAAAAAAIAOMHJZ4XhVBVrKJRd0vEuOU6QQnJ8nEmbiaJ2nCzoAAAAAAABAPhB0lU6R/jjPoavresplAYeOU+qjVxIAAAAAAAAA8oGgq3A8EacIuhJz5UraDl3N6tmhMwy//TLqvcd2NOjir8QuHQAAAAAAAJADdugqHe6saSOXvdjeHEuqVHfxags4dEptgaHhwzvbXwAAAAAAAIBVAw5dheOJrwI7dJpD54lBtVicjW6iPw4AAAAAAIA1Dhy6Csfrj6vJd+jUUJQifXbeyGV+KAoAAAAAQKUxb948Ovfcc2nSpElUV1dHW2+9NV188cX2zwCsCeDQVTp8301z6JibpoaiFEq57FwoCgAAAABApVFVVUWnnnoqPfLII/SnP/2Jmpub6Y477ljXlwUqGAi6CsfbfSvirCk9dN6YpSIM+TFVvSHoAAAAANDz6N+/P+2yyy72z6VSyTp0U6dOXdeXBSoYCLpKhwsxNeWSO3RyKErd5mNz74oXl5ewQwcAAACAHo5x5/74xz/SvvvuGz2upaWFjj76aHr11VftxyeeeCJtvvnm6q+5c+eu8Wtva2ujT3/60/TKK6+s8fsCqwZ26Cocb1SypNQNsL05beSy9147JH9unTNfPKZ68ABqOuETdsyz1LfPKlw1AAAAAED3xgii8847j3bbbbdcQXfbbbfRJptsYt08x8c//nG68MILxeMHDBhAaxrjLp5zzjl0wQUX0H333YcdwPUYOHQVTpEeOi8URduhq62hwZd+3Tp1fY/5mHp/gy/5Gg3+/ldX5ZIBAAAAANZLXn75ZeuQPfTQQ8ltxi076KCD7N5ca2trcrsJQjGi6Nvf/nb0nIsWLaJbbrmFvvjFL3q39+rVi4YMGSL+Mnt6awMjRo2Qe+CBB9bK/YGuAUFX6fC9NjXMpC4/5ZKImo4/lDZ4+GaqGT54NV8kAAAAAMD6z3bbbUcf/vCH6cYbb6T29nZasWIFfeUrX6HGxka65pprqLqcM3DllVfS9OnT6Uc/+pEVdTHuueceGj58OG266aadvp63337bCkmzs2fcvQMPPJB+8YtfeMf885//pKOOOspe+x577EHnn38+LViwgC6//HL6yEc+khGX2267Lf3jH/9Ibjv00EPpl7/8ZaevDaw9IOh60silWizOBB3sdAAAAAAAla9//etWSD388MNWHM2YMYNuvvlm6tOnY93knXfesSOUH3zwgd2LO/zww62w03j00UetSOwsy5Ytoy984Qs2hOXuu++mP//5z3TwwQfb+3rjjTcS9/CMM86gT33qU9ZVvOGGG+g///mPFZxG5Jlqheeffz45pzmmqamJ9tlnn+S2/fbbj959912aOHFip68RrB2wQ1fpeOmUpVVy6AAAAAAAVgfG3Vq6Yuk6u/+GuoYujy06J8zsltXU1NBdd91FQ4cOTT5vnLa33nqr8J6dCR059thjM5978MEHbfVBiHHVrrrqKivoTjrpJDr++OMTMWnE5s9//nN7/1tuuaUVm8ZFHDlyJI0aNcr+uummm+xo6BZbbEFbbbWVHafceeed7debAJdPfvKTidNoGDt2LNXW1tJLL71EY8aM6dJzBtYsEHQ9yaErVCyOdEoAAAAArFkxt/eP9qanxz+9zq5hr032on99619dFnVG2Dz22GNWQG222WZdvo758+fbhMtBgwZlPnfAAQfYUJKQhoYG+/vAgQPpuOOOs87c66+/bh3BN998MxGKBiPqPvGJT9Bpp51md+/22msv67iZnT+Dce5+8pOf0He+8x2aNm2aFW2XXXaZd39G3BkXcPbs2V1+nGDNgpHLCqdIKAqvGOCddAAAAAAAa4K1FeqxJrj//vvp17/+tXW3jKNlBNmqPg9OgHGM62aEY/jLCDPDrFmzrJt277330rBhw6y4M9cTcvXVV9Nf//pXOuWUU2jevHl07rnnJgEshx12mK1WeOKJJ6xTZ/bnNt5448w5jKOXtwsI1h1w6HpSKEq18u1mf0ExcgkAAACANYkRMcYd644jl88884x1s0xy5e67727dLxPpf8wxx3TpOkz9gBln7EqvnHHmjMNnxjLNOQxu1NO4oC6V8y9/+Yu93nHjxtHnP/95K9yMqJszZ451Bo1b9/e//926e2Z8UxJzJkSFj5WC9QsIugqnqrY6tzTcOx4OHQAAAADWMEZM9anvXp2148ePp6997WtW9Djhc8ghh9jEyyOOOKLLPW3GFXvttdfoyCOP9G5fvny5deEk+vXrZ5MxzR6dCWfZaaed6L333qMf/vCH9vNmb85g0jfNjp8RfEZ0GjfOBJ+YvTjXZWfGLk8//XQrAk2iZYgRekbUmZRMsH4CQVfhtLekfSi1m2yYe7zWQwcAAAAA0FMxbtaXv/xl2nXXXW1ZuMNUFhiXzow9Su5WEUzIiTQqacYkzS+J6667ziZaGiF4xRVX0OLFi23gyac//Wm722eCVj772c/a8cmf/vSnNt3SCDszNmmcxVtvvTUZoTRVBkbc7bjjjjbhMuTZZ5+1e4KjR4/u0uMDax4Iugpn5XuTkz9XD8su3BpK/RorYqYdAAAAAGBNYEYTjVAKMYLJVQR0FVMfYASXEWHbbLONve03v/lNoa81oSlhcMrJJ5/sfbz//vvbXxpLly61I5WmYkHCiE2TpgnWXyDoKpyVb7+fK9bqt9qE+n/lWKoZ0bFkCwAAAAAA1g4mQdL0yd1+++02wGRtYUSc2Qk0LqBx94xTF/LUU0/Z8U0zUgrWXxBXU+H0O72j16TpuOxMNGfguSdT0wmfWEtXBQAAAAAAHGacc8KECfS///1vrd2n2Yu78MILbeWBKRoPf/BvkjevueYaW1TuQlfA+gkcugqn35c+Rb332I7qthy3ri8FAAAAAAAImEAVk5a5NjE9ds8//7z6ebNj94c//GGtXhPoGhB0FU5VqUT123a98BIAAAAAAACw/oKRSwAAAAAAAADopkDQAQAAAAAAAEA3BYIOAAAAAAAAALopEHQAAAAAAAAA0E2BoAMAAAAAAACAbgoEHQAAAAAAWKO0t7ev60sAoGL/TkDQAQAAAACANYIrpF66dOm6vhQA1ivc34nVUdre7XvoLrroIlqxYgVdccUV0eNuvPFG+slPfpK5/a233lqDVwcAAAAA0HOprq6m/v3708yZM+3HDQ0NVFVVta4vC4B16swZMWf+Tpi/G+bvSI8VdG1tbVag3XPPPXTkkUfmHm+E2+GHH07nnnvuWrk+AAAAAABANHz4cPu7E3UAALJizv3d6JGCbvz48XThhRfSxIkTaeTIkYW+5u2336ZjjjmGhgwZssavDwAAAAAAdGAcuREjRtDQoUNp5cqV6/pyAFjnmDHL1eHMdWtB98wzz9DGG29MP/vZz+iss87KPd6MZL7//vs0bty4tXJ9AAAAAADAx7yBXZ1vYgEA3VjQHX/88Z06/t1336XW1lZ65JFH6LLLLqPm5mbaZZdd7Pil+WkRAAAAAAAAAHRH1jtBN3nyZDrwwAPVz//73/+mgQMHduqcZtzS0Lt3b7ruuutozpw5dM0119BJJ51E999/P/Xq1WuVrxsAAAAAAAAAqKcLumHDhtFDDz2kfr5fv36dPucRRxxB++67rycEN910U3vb448/ToccckiXrxcAAAAAAAAA1hU16+OSoNmPW92Erp4ZtTTpMtOnT+/S+UxSkxnjjLmJAAAAAAAAANBZpk2bVnjntEcUi1977bX0sY99zGtkN6Od8+bNo0022aRL56yvr6eamvVODwMAAAAAAAC6OUZnGL1R6FiqQEyq5YIFC+x4Zl1dHR100EF022230fe//336/Oc/T7Nnz6bLL7+cdtxxR9pnn326dB/PP//8ar9uAAAAAAAAAOgMFenQvfTSS7T33nvb3w1bb7013XrrrbZc/KijjqIzzjiDttxyS7rppptsNwoAAAAAAAAAdEeq2vkcIgAAAAAAAACAbkNFOnQAAAAAAAAA0BOAoAMAAAAAAACAbgoEHQAAAAAAAAB0UyDoAAAAAAAAAKCbAkEHAAAAAAAAAN0UCDoAAAAAAAAA6KZA0AEAAAAAAABANwWCDgAAAAAAAAC6KRB0AAAAAAAAANBNgaDrJrS1tdH1119P++yzD22//fb0pS99iSZNmqQeP2/ePPrmN79Ju+yyC+2666508cUX07Jly9bqNYPu/Rp655136Mtf/jLttttutMcee9DXv/51mjp16lq9ZtB9Xz+cBx54gDbffHOaPHnyGr9OUDmvoZUrV9LVV1+dHH/CCSfQG2+8sVavGXTf18+cOXPs+6Ddd9/d/n/sG9/4Bs2YMWOtXjNYf7n55pvpxBNPjB7Tnd5LQ9B1E/7v//6P7rrrLrrkkkvo7rvvtv+wnXLKKbRixQrxePPme+LEiXT77bfTddddR//85z/p+9///lq/btA9X0PmH7GTTz6ZevXqRb/5zW/o1ltvpblz59rjm5ub18n1g+71b5BjypQp9IMf/GCtXSeonNeQ+X/WfffdR5dffjn94Q9/oIEDB9o38YsWLVrr1w663+vnrLPOsj+E/OUvf2l/mT9/9atfXevXDdY/7rzzTvrJT36Se1y3ei/dDtZ7mpub23fYYYf2O++8M7ltwYIF7dtuu237gw8+mDn+xRdfbN9ss83a33333eS2f/3rX+2bb755+/Tp09fadYPu+xr63e9+Z49ftmxZctvUqVPt6+rpp59ea9cNuufrx9Ha2tr+2c9+tv2kk06yr51JkyatpSsG3f019MEHH9j/Zz3xxBPe8fvvvz/+DeqBdPb1Yz5n/s157LHHktseffRRe9u8efPW2nWD9Yvp06e3n3rqqe3bb799+8EHH9x+wgknqMd2t/fScOi6AW+++SYtWbLEjr05mpqa6EMf+hD95z//yRz//PPP05AhQ2jjjTdObjNWcVVVFb3wwgtr7bpB930NmePMT0ONQ+colTr+uVi4cOFaumrQXV8/jptuusmOzZ166qlr6UpBpbyGnnrqKerbty/tu+++3vGPP/64dw7QM+js68f8v6tPnz50//330+LFi+2vP/3pT7TRRhvZrwM9k9dee41qa2vtGsB2220XPba7vZeuWdcXAPKZPn26/X3EiBHe7UOHDk0+xzEz4uGxdXV11L9/f5o2bdoavlpQCa+hDTbYwP7i3HLLLfZ/kmaWHPQsOvv6Mfzvf/+jX/ziF/T73/8eeyug06+hCRMm0OjRo+lvf/ub/bfHvIbMm/fzzz/fe4MFegadff2Y9zxXXHEFXXTRRbTzzjvbN+Hm2DvuuCP54SToeRxwwAH2VxG623tpvKq7AW4B07yQOPX19eI+kzk+PDZ2PKh8OvsaCjF7dOZ/hOecc47dYwE9i86+fpYuXWpfK+bX2LFj19p1gsp5DRlHxeyumEmBs88+m2688Uaqqamh4447zoZdgJ5FZ18/7e3tNkBnhx12sPtSv/rVr2jkyJH0la98xb62AMiju72XhqDrBrixt3Dx17ygevfuLR4vLQmb4xsaGtbglYJKeQ3x/ymaxeFLL72UTj/99NxEKFCZdPb1Y14vZrTp2GOPXWvXCCrrNWTEm3njfe2119Lee+9N2267rf2z4Y9//ONaumrQXV8/f/3rX+0PIa+66iraaaed7KicGQE3IU1magCAPLrbe2kIum6As3xnzpzp3W4+HjZsWOb44cOHZ441L8r58+fbkQPQ8+jsa8hgdp/OPfdc+z/BCy64wCaGgZ5JZ18/JpHw6aeftj8dN79MMqHhE5/4hH09gZ5HV/4/ZkQdH680b7DMGCbqL3oenX39mP0n80OlxsbG5LZ+/frZ24zzC0Ae3e29NARdN2CLLbaw/yg9++yzyW0mmOL1118X95nMbWamnP+j9dxzz9nfzU+qQM+js68hw7e+9S16+OGHbQ/U5z//+bV4taC7v37M3tOf//xnG0hgfhnHzmB2oeDa9Uy68v+xlpYWeuWVV5Lbli9fbnvHxowZs9auG3TP1495M27eA/HRODMKbn4YgDFwUITu9l4aoSjdADPDawpVf/zjH9v9pVGjRtkxAvMP1kc/+lFqbW21HWEmEcz8BNMk9+y44462RNP0ZZh/xMxi8BFHHKG6MaCy6exryHQ/PfTQQ1bUmVGVWbNmJedyx4CeQ2dfP+EbbhdaYHZYzEI56Hl09jVkgiz23HNPOu+882yPoXndmFLp6upqOvzww9f1wwHr+evHvN+57bbb7GTJmWeeac9h1gfM/tNRRx21rh8OWA9p7ebvpeHQdRNMueHRRx9N3/nOd+izn/2s/Z+a+cfKxK+atB2zY2DegBtMmtMNN9xgUwo/97nP2X/QTPTzeluGCNa715BxVwxXXnmlvZ3/cseAnkVnXj8ArI7X0E9/+lP7A6UzzjjDfp3Zqfv1r3+NYKYeSmdeP2YkzpSQmz1w8z7o5JNPtseZ28wbdgBCuvt76SpTRreuLwIAAAAAAAAAQOeBQwcAAAAAAAAA3RQIOgAAAAAAAADopkDQAQAAAAAAAEA3BYIOAAAAAAAAALopEHQAAAAAAAAA0E2BoAMAAAAAAACAbgoEHQAAAAAAAAB0UyDoAAAAAAAAAKCbAkEHAAAAAAAAAN0UCDoAAAAAAAAA6KZA0AEAAABrgBkzZtA222xDF1xwgXf7008/TVtttRVdfvnl6+zaAAAAVA4QdAAAAMAaYNiwYfTpT3+aHnzwQZoyZYq9bfz48XTmmWfSPvvsQ+eff/66vkQAAAAVAAQdAAAAsIY49dRTqaqqim699VaaN28enXbaaTRq1Ci65pprqFTC/4IBAACsOjWr4RwAAAAAUFy6Y445hn73u9/R66+/TsuXL6c77riDGhoa1vWlAQAAqBCq2tvb29f1RQAAAACVihm3POCAA6hXr15055130tZbb72uLwkAAEAFgXkPAAAAYA1y00032d9bW1upX79+6/pyAAAAVBgQdAAAAMAa4uc//znde++9dNFFF1F1dXUi7gAAAIDVBQQdAAAAsAZ49NFH6eqrr7aplscff7zdpfvTn/5EkyZNWteXBgAAoIKAoAMAAABWM6+++iqdc845dNhhh9Hpp59ubzvllFNs4iVcOgAAAKsTCDoAAABgNTJ9+nRbT7DlllvSpZde6iVefupTn4JLBwAAYLWClEsAAAAAAAAA6KbAoQMAAAAAAACAbgoEHQAAAAAAAAB0UyDoAAAAAAAAAKCbAkEHAAAAAAAAAN0UCDoAAAAAAAAA6KZA0AEAAAAAAABANwWCDgAAAAAAAAC6KRB0AAAAAAAAANBNgaADAAAAAAAAgG4KBB0AAAAAAAAAdFMg6AAAAAAAAACgmwJBBwAAAAAAAADUPfn/6ibIZV0EkMcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 900x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "# -----------------------------\n",
    "# Define functions\n",
    "# -----------------------------\n",
    "N = 1000\n",
    "\n",
    "x = np.linspace(0, 1, N + 1)\n",
    "\n",
    "green_curve = x**2\n",
    "red_curve = np.sin(500*x)*np.exp(-x) / np.log(2 + x) + x\n",
    "\n",
    "# -----------------------------\n",
    "# Plot\n",
    "# -----------------------------\n",
    "sns.set_theme(style=\"white\")\n",
    "\n",
    "plt.figure(figsize=(9, 5))\n",
    "\n",
    "plt.plot(\n",
    "    x,\n",
    "    red_curve,\n",
    "    color=\"crimson\",\n",
    "    alpha=0.95,\n",
    "    linewidth=1.5\n",
    ")\n",
    "\n",
    "plt.plot(\n",
    "    x,\n",
    "    green_curve,\n",
    "    color=\"darkgreen\",\n",
    "    linewidth=1.5\n",
    ")\n",
    "\n",
    "plt.xlabel(r\"$x$\")\n",
    "plt.ylabel(r\"$f(x)$\")\n",
    "plt.title(\"Intuitively Easy vs. Hard Smooth Function\")\n",
    "\n",
    "# -----------------------------\n",
    "# Custom legend\n",
    "# -----------------------------\n",
    "custom_handles = [\n",
    "    Line2D(\n",
    "        [0], [0],\n",
    "        color=\"crimson\",\n",
    "        linewidth=1.5,\n",
    "        label=r\"$\\frac{e^{\\cos(x)}}{\\log(2+x)}\\sin(x)$ (Hard)\"\n",
    "    ),\n",
    "    Line2D(\n",
    "        [0], [0],\n",
    "        color=\"darkgreen\",\n",
    "        linewidth=1.5,\n",
    "        label=r\"$x^2$ (Easy)\"\n",
    "    )\n",
    "]\n",
    "\n",
    "plt.legend(handles=custom_handles, loc=\"best\", frameon=True)\n",
    "\n",
    "plt.grid(False)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\n",
    "    \"smooth_hard_vs_easy.pdf\",\n",
    "    format=\"pdf\",\n",
    "    bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "41dedc36",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

